The Winner's Curse in LLM Self-Improvement Loops: Selection Noise, Lock-in, and Acceptance Rules

Self-improving LLM systems propose changes to themselves and keep those that score better on a small evaluation set. We treat this keep-if-better step as selection under measurement noise, model the correlated errors of the candidates in a single decision, and study empirically what happens when the evaluation set is reused. In runs where Qwen models rewrite their own instructions and every candidate is also scored on 600 held-out items, most proposals after the first are harmful, and the model gives the size of the winner's curse of a generation's best candidate. With a prior from a separate pilot, it matches the average overstatement of first-generation commits in native loops, though not setting by setting. In a pre-registered study, the final selection-set score of greedy loops exceeded held-out accuracy by 13 to 20 points with 16 selection items and by 1 to 5 points with 256. Held-out gains grew with the selection set on TREC but not on GSM8K, and the tested acceptance rules did not beat greedy acceptance over whole runs. Gains measured on the selection set also exceeded held-out gains when a current model refined a competent instruction, and in the validation scores of GEPA and MIPROv2. Scoring the starting and the current instruction on 64 items never used for selection removes the average bias of a loop's reported gain, but single estimates remain off by about 6 points. Self-improvement studies should report held-out gains with their uncertainty.

==> anc/winners_curse_supplement/README.md <==
# Supplementary code and evidence — arXiv companion package

This copy supports the numerical results of `main_arxiv.pdf`, “The Winner's Curse in LLM Self-Improvement
Loops: Selection Noise, Lock-in, and Acceptance Rules.” It contains the experiment and analysis implementation,
all 939 saved run records, and the inputs and GEPA execution logs needed by the analysis. Original experimental
records and frozen priors are unchanged and stored using lossless compression.

## Reproduce the paper

Use Python 3.11:

```
pip install -r requirements.txt
python reproduce.py
python -m unittest discover -s tests
```

`reproduce.py` first restores `data/`, `results/` and `logs/` from `scientific_data.tar.xz`, using Python's
standard library, and verifies all 1,068 scientific files against the included SHA-256 manifest. No download or
extra extraction utility is needed. Allow about 330 MB for restored data. Existing files that differ from the
released records are rejected rather than overwritten; use a fresh extraction for reproduction.
To inspect the records or run an individual analysis script, first run `python unpack_data.py`.

The 34 analysis steps require CPU execution and no additional LLM inference. They regenerate all 18 tables and
four figures; intermediate analysis JSON and step logs are created locally. Reference figure PDFs are included under `paper/figs/`. To comply with arXiv ancillary-file guidance,
the 18 reference table `.tex` files are supplied at the root of the manuscript source archive, outside this
ancillary directory. Reproduction writes new tables to `paper/` and overwrites the figure references, so use
a fresh extracted copy for checking. Compare the regenerated tables with the manuscript-source `tab_*.tex` files.
Compare tables after line-ending normalization and figure pixels after rendering at the same resolution with the
pinned dependencies. `python reproduce.py --list` lists steps; `--only <step> ...` runs selected steps, but some
steps require outputs produced by earlier steps. Focused numerical regression tests are included.

| Paper item | Step(s) in `reproduce.py` (scripts in `code/`) |
|---|---|
| Frozen pilot priors (App. B) | `check_pilot_priors` |
| Table 1, Table 3, Figure 2 | `analyze_v2`, `make_v2_table`, `fig_v2`; `power_v2`, `shortfall` for App. B |
| Table 2 | `proposal_stats` |
| Duplicate-question sensitivity (App. B) | `duplicate_sensitivity` |
| Figure 1, Section 5.1 | `fig_breeder`, `online_causal` |
| Table 4 | `lockin_analysis` |
| Tables 5 and 6 (Section 5.2) | `commit_prediction` |
| Table 7 | `audit_report`, `make_online_table` |
| Section 5.4 loops, Table 8 | `gen1_share`, `analyze_strong`, `analyze_strong_start` |
| Tables 9 to 11 (GEPA) | `analyze_gepa`, `gepa_predict`, `gepa_predict_val`, `verify_gepa_*`, `analyze_rgepa`, `make_gepa_follow_table` |
| Table 12 (MIPROv2) | `analyze_mipro` |
| Figure 3 | `fig_systems` |
| Tables 13 and 14 | `decision_analysis_v2`, `make_decision_table_v2`, `transfer_analysis`, `make_transfer_table` |
| GSM8K re-scoring (App. B) | `analyze_rescore` |
| Tables 15 to 18, Figure 4 | `make_appendix_tables`, `fig_main` |

## Contents and scope

Code, tests and reference outputs are directly accessible after ZIP extraction. The following scientific-data
paths are restored by `unpack_data.py`; the compressed payload contains their original bytes, not regenerated data.

- `code/`: 49 Python modules covering all 34 analysis steps, their imports, experiment drivers, data preparation,
  reference/rescoring studies, and reconstruction tools.
- `results/runs/`: all 939 original run/reconstruction JSON records, including the six-call-window sensitivities.
  Item-level score vectors, evaluated instructions and recorded decisions support the reported statistics.
- `results/jobs_*.txt`: original argument lists for experimental launches; see driver mapping below.
- `results/pilot_priors.json`, `recon_plan.json`, `rescore_gsm8k.json`, `reference_instruction.json`, and
  `nondeterminism.json`: fixed analysis inputs and additional recorded evidence cited by the manuscript.
- `results/pod*_backup/logs/runs/` and `logs/runs/`: the 75 GEPA execution logs used to recover validation vectors
  and verify candidate pools, discovery counts and selections. These are scientific execution records.
- `data/`: initial and strong-start instructions, label lists and all four manifests, including the TREC
  duplicate-question audit and its explicitly qualified cache reconstruction.
- `tests/`: focused checks for the numerical corrections; `paper/figs/`: the four figure references; table references are in the manuscript source.

Planning documents and narrative working records are retained in the authors' archive and omitted from this
companion package. Study designs, timing qualifications and deviations are described in manuscript
Appendix B. Optional server orchestration, legacy analyses, saved optimizer pickles/HTML dashboards and redundant
generated results are also omitted. The released text logs suffice for the published reconstruction checks. Resuming an old optimizer run
from its original binary state requires the full archive; rerunning experiments creates new states.

## Rerun experiments

Install `requirements-experiments.txt`, rebuild benchmark pools with `python code/prep_data.py`, and run compatible
model servers using the model/settings descriptions in Appendix B. Original model revisions were not pinned.
The manifest checksums identify the dataset pools used. Models, datasets, GPU infrastructure and response caches
are not bundled. Batched model inference is not bitwise reproducible. These instructions permit a new experimental
replication; they do not guarantee the same generated responses, trajectories or numerical results.

Job files mostly contain argument lists rather than complete commands. Use `code/selfimprove.py` for the loop
families (R1–R5/E1–E4/V2/V3/SL), `code/gepa_study.py` for optimizer G/S/R jobs, and `code/mipro_study.py` for MIPRO
M jobs. `eval_reference.py` and `rescore_gsm8k.py` implement the reference-instruction and rescoring studies.
`gepa_budget.py`, `gepa_truncate.py` and `recon_plan.py` provide state-based reconstruction for new runs;
`verify_gepa_logs.py` checks the published reconstructions from the retained logs.

## Design and provenance clarifications

The frozen 1.5B-TREC prior uses 17 generations of one still-running source run and retains the historical
total-noise subtraction. The checker reproduces those historical values exactly. Post-hoc Figure 1/Table 2 use
the corrected candidate-pair subtraction. The study's preregistration refers to dated local written records,
not an independently timestamped public registration. Manuscript Appendix B identifies analyses and design
changes made after results were available.

**Timing clarification (Appendix B):** the follow-up GEPA stopping rule was set before any *held-out* score had
been seen, but interim validation scores from iteration 2 of one log had been visible.

The pre-submission analysis corrections exclude singleton generations from the centered fresh-split slope
and align diagnostic noise-subtraction weights with the degrees-of-freedom weights used for the observed spread
when candidate counts vary. These changes affect post-hoc diagnostics; historical run records, acceptance
decisions and frozen priors are unchanged.

TREC item IDs are disjoint but some question texts overlap. The provided sensitivity removes all 12 matching
gold questions. One otherwise missing final vector is cache-reconstructed; the same primary significance
conclusions also hold across every possible excluded-item success count, without relying on that reconstruction.
This package reproduces the analyses from retained score vectors and optimizer records; it does not contain a
complete immutable archive of every original generated response. Original code comments may refer to historical
`proposal/LOG.md` paths in the retained working archive; those documents are not bundled in this copy.
The arXiv companion package preserves the released analysis code, scientific records and reference outputs
without changes; its README has been adapted for the arXiv manuscript.


==> anc/winners_curse_supplement/code/accept.py <==
"""Acceptance rules for the self-improvement loop.

Each rule sees the incumbent's item scores on D, the candidates' item scores on D, and
per-candidate summaries (dhat = paired mean difference, disc = discordance rate). It
returns the index of the candidate to commit, or None.
"""
import math

import numpy as np
from scipy import stats


class Greedy:
    """Commit the best-measured candidate iff it strictly beats the incumbent on D."""

    def decide(self, inc, cands, summ):
        dh = [c["dhat"] for c in summ]
        i = int(np.argmax(dh))
        return i if dh[i] > 0 else None


class Always:
    """(1,K) comma selection: always move to the best-measured candidate."""

    def decide(self, inc, cands, summ):
        return int(np.argmax([c["dhat"] for c in summ]))


class McNemar:
    """Commit the best-measured candidate iff a one-sided exact McNemar test rejects at alpha."""

    def __init__(self, alpha=0.05):
        self.alpha = alpha

    def decide(self, inc, cands, summ):
        i = int(np.argmax([c["dhat"] for c in summ]))
        b = int(np.sum((cands[i] == 1) & (inc == 0)))
        c = int(np.sum((cands[i] == 0) & (inc == 1)))
        if b + c == 0 or b <= c:
            return None
        p = stats.binom.sf(b - 1, b + c, 0.5)
        return i if p < self.alpha else None


class EProcess:
    """PACE-style paired testing-by-betting e-process (evaluated over D in a fixed order).

    Wealth W = prod_j (1 + lam_j d_j), d_j in {-1,0,1}, with a predictable GRAPA-style bet.
    Commit the best-measured candidate iff sup_j W_j >= 1/alpha.
    """

    def __init__(self, alpha=0.05):
        self.alpha = alpha

    def evalue(self, d):
        w, s1, s2, m, sup = 1.0, 0.0, 0.0, 0, 1.0
        for x in d:
            mu = (s1 + 0.0) / (m + 1)
            var = (s2 + 0.25) / (m + 1)
            lam = min(0.5, max(0.0, mu / (var + mu * mu + 1e-12)))
            w *= 1 + lam * x
            sup = max(sup, w)
            s1 += x
            s2 += x * x
            m += 1
        return sup

    def decide(self, inc, cands, summ):
        i = int(np.argmax([c["dhat"] for c in summ]))
        d = cands[i].astype(int) - inc.astype(int)
        return i if self.evalue(d) >= 1 / self.alpha else None


class EmpiricalBayes:
    """Selection-aware acceptance via empirical Bayes under a random-effects measurement model.

    Model: dhat_k = Delta_k + c + eta_k with Delta_k ~ N(mu, s^2), a shared error c ~ N(0, e_c^2)
    (all candidates are paired with the same incumbent on the same items) and idiosyncratic
    eta_k ~ N(0, e_eta^2). From the item vectors of one generation:
      e_eta^2 = v_cc / n,  v_cc = mean_{j<k} (q_jk - (dhat_j - dhat_k)^2) / 2   (candidate-candidate)
      e_c^2   = max(v - v_cc, 0) / n,  v = mean_k (q_k - dhat_k^2)            (candidate-incumbent)
    The prior (mu, s^2) is estimated over a window of recent generations: mu from generation means,
    s^2 from within-generation deviations minus e_eta^2. The exact posterior mean is
      E[Delta_k | dhat] = mu + h_w (dhat_k - m) + h_w * a / (a + K e_c^2) * (m - mu),
    with m the generation mean, a = s^2 + e_eta^2 and h_w = s^2 / a. Commit the best candidate iff
    its posterior mean exceeds `margin`.
    """

    def __init__(self, window=8, margin=0.0, min_gens=2, safe=False, **_):
        self.window, self.margin, self.min_gens = window, margin, min_gens
        self.safe = safe  # never commit a candidate whose measured improvement is not positive
        self.gens = []  # per generation: dict(mean, dev2, dof, e_eta2, v, vcc, n)

    def _gen_stats(self, inc, cands, summ):
        n = len(inc)
        dh = np.array([c["dhat"] for c in summ])
        q = np.array([c["disc"] for c in summ])
        v = float(np.mean(np.maximum(q - dh ** 2, 1.0 / n)))
        K = len(cands)
        if K >= 2:
            pairs = []
            for j in range(K):
                for k in range(j + 1, K):
                    qjk = float(np.mean(cands[j] != cands[k]))
                    pairs.append(max(qjk - (dh[j] - dh[k]) ** 2, 1.0 / n) / 2)
            vcc = float(np.mean(pairs))
        else:
            vcc = 0.6 * v  # typical ratio observed in oracle runs
        vcc = min(vcc, v)
        return dict(mean=float(dh.mean()), dev2=float(np.sum((dh - dh.mean()) ** 2)), dof=K - 1,
                    e_eta2=vcc / n, e_c2=max(v - vcc, 0.0) / n, v=v, vcc=vcc, n=n, K=K)

    def estimates(self):
        """(mu, s2, v_eff) from the recent window, or None if too little history."""
        w = self.gens[-self.window:]
        if len(w) < self.min_gens:
            return None
        mu = float(np.mean([g["mean"] for g in w]))
        dof = sum(g["dof"] for g in w)
        if dof >= 3:
            s2 = sum(g["dev2"] for g in w) / dof - float(np.mean([g["e_eta2"] for g in w if g["dof"] > 0]))
        elif len(w) >= 3:
            # K = 1: no within-generation spread; use the spread of measurements across generations
            means = np.array([g["mean"] for g in w])
            s2 = means.var(ddof=1) - float(np.mean([g["e_c2"] + g["e_eta2"] / g["K"] for g in w]))
        else:
            return None
        s2 = float(max(s2, 1e-6))
        vcc = float(np.mean([g["vcc"] for g in w]))
        return mu, s2, vcc

    def decide(self, inc, cands, summ):
        g = self._gen_stats(inc, cands, summ)
        self.gens.append(g)
        est = self.estimates()
        if est is None:
            # too little history to estimate the prior: fall back to a conservative test
            return McNemar(0.05).decide(inc, cands, summ)
        mu, s2, _ = est
        dh = np.array([c["dhat"] for c in summ])
        m, K = dh.mean(), len(dh)
        a = s2 + g["e_eta2"]
        hw = s2 / a
        post = mu + hw * (dh - m) + hw * a / (a + K * g["e_c2"]) * (m - mu)
        i = int(np.argmax(post))
        self.last = {"mu": mu, "s2": s2, "post": post.tolist(), "e_eta2": g["e_eta2"], "e_c2": g["e_c2"]}
        if self.safe and dh[i] <= 0:
            return None
        return i if post[i] > self.margin else None


def make(name, alpha=0.05, prior=None, **kw):
    if name == "pilot":
        return PilotBayes(prior)
    if name == "confirm":
        return Confirm()
    return {
        "greedy": Greedy,
        "always": Always,
        "mcnemar": lambda: McNemar(alpha),
        "eprocess": lambda: EProcess(alpha),
        "eb": lambda: EmpiricalBayes(**kw),
        "ebs": lambda: EmpiricalBayes(safe=True, **kw),
    }[name]()


class PilotBayes:
    """Random-effects Bayes gate with a prior fixed in advance from pilot (oracle) runs.

    prior: {"phase1": [mu, s2], "phase2": [mu, s2]}; phase 1 = first generation, phase 2 = later generations.
    Noise terms e_eta^2, e_c^2 are computed from the current generation's item vectors (as in EmpiricalBayes).
    Commit the best posterior mean iff it is > 0 and its measured improvement is > 0.
    """

    def __init__(self, prior):
        self.prior = prior
        self.gen = 1
        self._eb = EmpiricalBayes()

    def decide(self, inc, cands, summ):
        g = self._eb._gen_stats(inc, cands, summ)
        mu, s2 = self.prior["phase1" if self.gen <= 1 else "phase2"]
        dh = np.array([c["dhat"] for c in summ])
        m, K = dh.mean(), len(dh)
        a = s2 + g["e_eta2"]
        hw = s2 / a
        post = mu + hw * (dh - m) + hw * a / (a + K * g["e_c2"]) * (m - mu)
        i = int(np.argmax(post))
        self.last = {"mu": mu, "s2": s2, "post": post.tolist()}
        return i if (post[i] > 0 and dh[i] > 0) else None


class Confirm:
    """Select-then-confirm: pick the best candidate on the first half of the selection set, commit iff it
    also beats the incumbent on the second half (same total evaluation budget as the other rules)."""

    def decide(self, inc, cands, summ):
        h = len(inc) // 2
        d1 = [float(c[:h].mean() - inc[:h].mean()) for c in cands]
        i = int(np.argmax(d1))
        d2 = float(cands[i][h:].mean() - inc[h:].mean())
        return i if (d1[i] > 0 and d2 > 0) else None


==> anc/winners_curse_supplement/code/analyze_e1.py <==
"""E1 analysis: test the selection model on oracle-instrumented runs.

For every candidate we know (i) item-level scores on the selection set D (n=256) and
(ii) item-level scores on a disjoint gold set. Subsampling D to size n' lets us measure,
for any n', how measured improvements relate to true (gold) improvements:
  * regression slope of gold-Delta on measured-Delta vs. predicted reliability h^2(n');
  * winner's-curse inflation of the best-of-K vs. the prediction of Proposition 1.
"""
import glob
import json
import os
import sys

import numpy as np

from theory import kappa

RUNS = os.path.join(os.path.dirname(__file__), "..", "results", "runs")


def bits(s):
    return np.frombuffer(s.encode(), dtype=np.uint8) - 48


def load(pattern):
    rows = []
    for path in sorted(glob.glob(os.path.join(RUNS, pattern))):
        d = json.load(open(path))
        run = os.path.basename(path)[:-5]
        for g in d["gens"]:
            if not g.get("cands"):
                continue
            inc_d, inc_g = bits(g["inc_dbits"]), bits(g["inc_gbits"])
            for j, c in enumerate(g["cands"]):
                if c.get("gbits") is None:
                    continue
                rows.append(dict(run=run, gen=g["gen"], j=j, cd=bits(c["dbits"]), cg=bits(c["gbits"]),
                                 inc_d=inc_d, inc_g=inc_g, inc_gold=inc_g.mean()))
    return rows


def within_gold_noise(differences, groups, weight_by="dof"):
    """Noise in within-generation spread of item-mean effects.

    Centering across candidates removes the incumbent's shared error. For each
    generation use candidate-candidate noise, equivalently half the mean pairwise
    item variance. Match the generation weights to the variance being corrected:
    K-1 for pooled sum of squares / degrees of freedom, K for the rescaled
    empirical-deviation distribution. The item moments use the same plug-in
    (population-variance) convention as the other noise estimates in this file.
    """
    if weight_by not in ("dof", "candidates"):
        raise ValueError("weight_by must be 'dof' or 'candidates'")
    C = np.asarray(differences, dtype=float)
    total = weight = 0.0
    for indices in groups.values():
        if len(indices) < 2:
            continue
        X = C[indices]
        vcc = X.var(axis=0, ddof=1).mean() - X.mean(axis=1).var(ddof=1)
        w = len(indices) - 1 if weight_by == "dof" else len(indices)
        total += w * max(float(vcc), 0.0)
        weight += w
    return total / weight / C.shape[1] if weight else 0.0


def moments(rows, within=True):
    """Selection-model parameters from gold (true) deltas, correcting for gold noise.

    within=True estimates the spread s^2 from within-generation deviations (the variance that
    selection acts on); mu is the average generation mean.
    """
    dg = np.array([(r["cg"].astype(int) - r["inc_g"]).mean() for r in rows])
    if within:
        keys = [(r["run"], r["gen"]) for r in rows]
        dev, dfree = [], 0
        for k in set(keys):
            idx = [i for i, kk in enumerate(keys) if kk == k]
            if len(idx) < 2:
                continue
            x = dg[idx]
            dev.extend((x - x.mean()).tolist())
            dfree += len(idx) - 1
        var_within = float(np.sum(np.square(dev)) / max(dfree, 1))
    else:
        var_within = None
    qg = np.array([(r["cg"] != r["inc_g"]).mean() for r in rows])
    ng = len(rows[0]["cg"])
    gold_noise = np.mean(qg - dg ** 2) / ng
    if within:
        groups = {}
        for i, r in enumerate(rows):
            groups.setdefault((r["run"], r["gen"]), []).append(i)
        C = np.stack([r["cg"].astype(float) - r["inc_g"] for r in rows])
        gold_noise = within_gold_noise(C, groups)
    qd = np.array([(r["cd"] != r["inc_d"]).mean() for r in rows])
    dd = np.array([(r["cd"].astype(int) - r["inc_d"]).mean() for r in rows])
    v = float(np.mean(qd - dd ** 2))
    mu = float(dg.mean())
    raw = var_within if var_within is not None else dg.var(ddof=1)
    s2 = float(max(raw - gold_noise, 1e-8))
    return dict(mu=mu, s2=s2, v=v, gold_noise=gold_noise, n_cands=len(rows), q=float(qd.mean()))


def subsample_analysis(rows, n_list=(16, 32, 64, 128, 256), reps=200, seed=0):
    """Legacy reused-set diagnostic; the centered slope uses candidate-pair noise.

    Its trajectory was selected on the full set, so the fresh-set reliability is
    a reference, not a calibrated prediction for these reused-set subsamples.
    """
    rng = np.random.default_rng(seed)
    m = moments(rows)
    n_full = len(rows[0]["cd"])
    out = []
    by_gen = {}
    for r in rows:
        by_gen.setdefault((r["run"], r["gen"]), []).append(r)
    dg_all = np.array([(r["cg"].astype(int) - r["inc_g"]).mean() for r in rows])
    gen_index = {}
    for i, r in enumerate(rows):
        gen_index.setdefault((r["run"], r["gen"]), []).append(i)
    gen_index = {k: np.array(v) for k, v in gen_index.items() if len(v) >= 2}
    if not gen_index:
        raise ValueError("subsample_analysis requires a generation with at least two candidates")
    D = np.stack([r["cd"].astype(float) - r["inc_d"] for r in rows])
    m["vcc"] = within_gold_noise(D, gen_index) * n_full
    for n in n_list:
        if not 0 < n <= n_full:
            raise ValueError("subsample size must be between 1 and the selection-set size")
        slopes, infl_meas, infl_true = [], [], []
        for _ in range(reps if n < n_full else 1):
            idx = rng.choice(n_full, n, replace=False) if n < n_full else np.arange(n_full)
            dh = np.array([(r["cd"][idx].astype(int) - r["inc_d"][idx]).mean() for r in rows])
            # Single-candidate generations have no within-generation contrast.
            X, Y = np.zeros_like(dh), np.zeros_like(dg_all)
            for key, ii in gen_index.items():
                X[ii] = dh[ii] - dh[ii].mean()
                Y[ii] = dg_all[ii] - dg_all[ii].mean()
            slopes.append(float((X * Y).sum() / max((X * X).sum(), 1e-12)))
            # winner's curse within each generation (best of the K candidates of that generation)
            k = 0
            for key, grp in by_gen.items():
                dhg = np.array([(r["cd"][idx].astype(int) - r["inc_d"][idx]).mean() for r in grp])
                dgg = np.array([(r["cg"].astype(int) - r["inc_g"]).mean() for r in grp])
                i = int(np.argmax(dhg))
                infl_meas.append(dhg[i])
                infl_true.append(dgg[i])
        e2 = m["vcc"] / n
        h2 = m["s2"] / (m["s2"] + e2)
        out.append(dict(n=n, slope=float(np.mean(slopes)), slope_sd=float(np.std(slopes)), h2_pred=h2,
                        best_meas=float(np.mean(infl_meas)), best_true=float(np.mean(infl_true))))
    return m, out


if __name__ == "__main__":
    pat = sys.argv[1] if len(sys.argv) > 1 else "E1_*_oracle_*.json"
    for task in ["trec", "banking77"]:
        rows = load(pat.replace("*_oracle", f"{task}_oracle"))
        if not rows:
            continue
        m, out = subsample_analysis(rows)
        print(f"== {task}: {m}")
        K = 4
        sig_pred = lambda n: np.sqrt(m["s2"] + m["vcc"] / n)
        for o in out:
            n = o["n"]
            s = sig_pred(n)
            h2 = o["h2_pred"]
            print(f"n={n:4d} slope={o['slope']:.3f}±{o['slope_sd']:.3f} pred_h2={h2:.3f} | best-of-K measured={o['best_meas']:+.4f} "
                  f"(pred {m['mu'] + s * kappa(K):+.4f}) true={o['best_true']:+.4f} (pred {m['mu'] + h2 * s * kappa(K):+.4f})")


def fresh_split_analysis(rows, n_list=(8, 16, 32, 64, 128, 256), reps=300, seed=0, K=None):
    """Clean test of Prop. 1 without selection-set reuse: split the gold set into a pseudo selection
    set A (size n) and a truth set B (the rest); regress within-generation-centered Delta_B on Delta_A,
    and measure the winner's curse of argmax_A within each generation evaluated on B.
    Per-generation excess sums retain the same splits for a cluster bootstrap of the reported ratio."""
    rng = np.random.default_rng(seed)
    ng = len(rows[0]["cg"])
    gen_index = {}
    for i, r in enumerate(rows):
        gen_index.setdefault((r["run"], r["gen"]), []).append(i)
    gen_index = {k: np.array(v) for k, v in gen_index.items() if len(v) >= 2}
    if not gen_index:
        raise ValueError("fresh_split_analysis requires a generation with at least two candidates")
    C = np.stack([r["cg"].astype(np.int16) - r["inc_g"] for r in rows])  # candidates x gold items
    Q = np.stack([(r["cg"] != r["inc_g"]) for r in rows]).astype(np.int16)
    out = []
    for n in n_list:
        if n > ng - 200:
            continue
        slopes, pred, pred_indep, pred_obs, bm, bt, pbm, pbt = [], [], [], [], [], [], [], []
        for _ in range(reps):
            perm = rng.permutation(ng)
            A, B = perm[:n], perm[n:]
            dA, dB = C[:, A].mean(1), C[:, B].mean(1)
            vA = (Q[:, A].mean(1) - dA ** 2).mean()
            # candidate-candidate discordance within generations (what selection among candidates sees)
            vcc = []
            for key, ii in gen_index.items():
                for a_ in range(len(ii)):
                    for b_ in range(a_ + 1, len(ii)):
                        dd = C[ii[a_], A] - C[ii[b_], A]
                        vcc.append(((dd != 0).mean() - dd.mean() ** 2) / 2)
            vcc = float(np.mean(vcc))
            # Singletons have no within-generation contrast and must not enter
            # the centered regression as uncentered raw effects.
            X, Y = np.zeros_like(dA), np.zeros_like(dB)
            dev, df_ = [], 0
            for key, ii in gen_index.items():
                X[ii] = dA[ii] - dA[ii].mean()
                Y[ii] = dB[ii] - dB[ii].mean()
                dev.extend(Y[ii].tolist()); df_ += len(ii) - 1
            slopes.append(float((X * Y).sum() / max((X * X).sum(), 1e-12)))
            nB = len(B)
            noiseB = within_gold_noise(C[:, B], gen_index)
            s2 = max(np.sum(np.square(dev)) / df_ - noiseB, 1e-8)
            h2 = s2 / (s2 + vcc / n)
            pred.append(h2)
            pred_indep.append(s2 / (s2 + vA / n))
            # loop-observable prediction (no gold labels): s^2 deconvolved from the within-generation spread of
            # the measured effects on A, minus the idiosyncratic noise v_cc/n estimated on A
            wA = sum(((dA[ii] - dA[ii].mean()) ** 2).sum() for ii in gen_index.values()) / df_
            s2o = max(wA - vcc / n, 0.0)
            observable_variance = s2o + vcc / n
            pred_obs.append(s2o / observable_variance if observable_variance > 0 else 0.0)
            for key, ii in gen_index.items():
                j = ii[np.argmax(dA[ii])]
                bm.append(dA[j] - dA[ii].mean())   # measured excess over generation mean
                bt.append(dB[j] - dB[ii].mean())   # true excess over generation mean
        per_generation = np.column_stack((np.asarray(bm).reshape(reps, -1).sum(axis=0),
                                          np.asarray(bt).reshape(reps, -1).sum(axis=0)))
        out.append(dict(n=n, slope=float(np.mean(slopes)), slope_sd=float(np.std(slopes)),
                        h2_pred=float(np.mean(pred)), h2_pred_indep=float(np.mean(pred_indep)), h2_obs=float(np.mean(pred_obs)),
                        h2_obs_sd=float(np.std(pred_obs)), excess_meas=float(np.mean(bm)), excess_true=float(np.mean(bt)),
                        ratio=float(np.mean(bt) / max(np.mean(bm), 1e-9)),
                        per_gen_excess=per_generation.tolist()))
    return out


def nonparam_prediction(rows, n_list=(8, 16, 32, 64, 128, 256), K=4, sims=20000, seed=0):
    """Predict the winner's true/measured excess ratio without assuming Gaussian effects: true
    within-generation deviations are resampled from their empirical distribution after
    moment-matching its variance to remove gold noise; measurement noise is N(0, v_cc/n)."""
    rng = np.random.default_rng(seed)
    gi = {}
    for i, r in enumerate(rows):
        gi.setdefault((r["run"], r["gen"]), []).append(i)
    G = np.stack([r["cg"] for r in rows]).astype(np.int16)
    INC = np.stack([r["inc_g"] for r in rows]).astype(np.int16)
    dg = (G - INC).mean(1)
    # deviations from the generation mean, rescaled by sqrt(k/(k-1)) so their variance is unbiased for s^2
    deviations = [(dg[ii] - dg[ii].mean()) * np.sqrt(len(ii) / (len(ii) - 1))
                  for ii in gi.values() if len(ii) >= 2]
    if not deviations:
        raise ValueError("nonparam_prediction requires a generation with at least two candidates")
    dev = np.concatenate(deviations)
    # shrink the empirical deviations to remove gold-set noise variance (moment-matched)
    ng = G.shape[1]
    gold_noise = within_gold_noise(G - INC, gi, weight_by="candidates")
    spread = float(dev.var())
    if spread > 0:
        lam = np.sqrt(max(spread - gold_noise, 1e-8) / spread)
        dev = dev * lam
    else:
        # Equal candidate effects have no true selection differential.
        dev = np.zeros_like(dev)
    vcc = np.mean([(((G[a] - G[b]) != 0).mean() - (dg[a] - dg[b]) ** 2) / 2
                   for ii in gi.values() for x, a in enumerate(ii) for b in ii[x + 1:]])
    out = {}
    for n in n_list:
        true = rng.choice(dev, size=(sims, K))
        meas = true + rng.normal(0, np.sqrt(vcc / n), size=(sims, K))
        k = meas.argmax(1)
        idx = np.arange(sims)
        mt = true[idx, k] - true.mean(1)
        mm = meas[idx, k] - meas.mean(1)
        measured_excess = float(mm.mean())
        # When no selection differential exists (e.g. identical candidates or
        # K=1), return the no-selection convention 0, not an undefined 0/0 ratio.
        out[n] = float(mt.mean() / measured_excess) if measured_excess > 0 else 0.0
    return out


def per_gen_excess(rows, n, reps=100, seed=0):
    """Per generation: summed (over splits) measured and true excess of the within-generation winner, for
    cluster-bootstrap CIs of the true/measured ratio."""
    rng = np.random.default_rng(seed)
    ng = len(rows[0]["cg"])
    gi = {}
    for i, r in enumerate(rows):
        gi.setdefault((r["run"], r["gen"]), []).append(i)
    C = np.stack([r["cg"].astype(np.int16) - r["inc_g"] for r in rows])
    out = []
    for key, ii in gi.items():
        if len(ii) < 2:
            continue
        ii = np.array(ii)
        mm = tt = 0.0
        for _ in range(reps):
            perm = rng.permutation(ng)
            A, B = perm[:n], perm[n:]
            dA, dB = C[ii][:, A].mean(1), C[ii][:, B].mean(1)
            j = int(np.argmax(dA))
            mm += dA[j] - dA.mean()
            tt += dB[j] - dB.mean()
        out.append((mm, tt))
    return np.array(out)


def ratio_ci(pg, B=1000, seed=1):
    rng = np.random.default_rng(seed)
    r = pg[:, 1].sum() / pg[:, 0].sum()
    bs = []
    for _ in range(B):
        s = pg[rng.integers(0, len(pg), len(pg))]
        bs.append(s[:, 1].sum() / max(s[:, 0].sum(), 1e-12))
    return float(r), float(np.percentile(bs, 2.5)), float(np.percentile(bs, 97.5))


==> anc/winners_curse_supplement/code/analyze_gepa.py <==
"""Analysis of the GEPA case study (initial plan at 17:57; timing/deviations in manuscript Appendix B).

For each task and validation-set size n_val (seeds 1-5, budget 4000 metric calls):
  inflation  = GEPA's validation score of its selected program - that program's gold accuracy
  gain       = gold(selected) - gold(seed program)
  regret     = max over candidates of gold accuracy - gold(selected)
  rho        = Spearman correlation of validation and gold scores across a run's candidates
Seed-paired differences n_val=256 minus n_val=16 with t-tests (exploratory). Writes results/gepa_analysis.json,
paper/tab_gepa.tex and paper/figs/gepa.pdf.
"""
import glob
import json
import os
import re

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from scipy import stats

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")
TASKS = [("trec", "TREC"), ("banking77", "Banking77"), ("gsm8k", "GSM8K")]
NS = [16, 64, 256]


def load(prefix="GB1000"):
    rows = []
    for p in glob.glob(os.path.join(RUNS, prefix + "_*.json")):
        m = re.match(prefix + r"_(\w+?)_n(\d+)_s(\d+)\.json", os.path.basename(p))
        d = json.load(open(p))
        if "final_artifact" not in d:
            continue
        c = d["candidates"]
        sel = c[d["best_idx"]]
        ev = [x for x in c if x.get("gold_acc") is not None]  # gold-scored subset (seed, selected, top-12, random-12)
        vals = np.array([x["val_score"] for x in ev])
        golds = np.array([x["gold_acc"] for x in ev])
        rho = stats.spearmanr(vals, golds).correlation if len(c) > 2 and vals.std() > 0 and golds.std() > 0 else np.nan
        rows.append(dict(task=m.group(1), n=int(m.group(2)), seed=int(m.group(3)), n_cands=len(c),
                         inflation=(sel["val_score"] - sel["gold_acc"]) * 100,
                         gain=(sel["gold_acc"] - c[0]["gold_acc"]) * 100,
                         reported_gain=(sel["val_score"] - c[0]["val_score"]) * 100,
                         regret=(golds.max() - sel["gold_acc"]) * 100, rho=rho, seed_gold=c[0]["gold_acc"] * 100,
                         sel_is_seed=int(d["best_idx"] == 0), calls=d.get("total_metric_calls", d.get("budget")),
                         full_evals=d.get("num_full_val_evals", float("nan"))))
    return rows


def summarize(rows):
    out = {}
    for t, _ in TASKS:
        for n in NS:
            r = [x for x in rows if x["task"] == t and x["n"] == n]
            if not r:
                continue
            agg = {}
            for k in ["inflation", "gain", "reported_gain", "regret", "rho", "n_cands", "sel_is_seed", "seed_gold", "full_evals"]:
                v = np.array([x[k] for x in r], float)
                v = v[~np.isnan(v)]
                agg[k] = (float(v.mean()), float(v.std(ddof=1) / np.sqrt(len(v))) if len(v) > 1 else 0.0)
            agg["runs"] = len(r)
            out[f"{t}|{n}"] = agg
        a = {x["seed"]: x for x in rows if x["task"] == t and x["n"] == 256}
        b = {x["seed"]: x for x in rows if x["task"] == t and x["n"] == 16}
        common = sorted(set(a) & set(b))
        for k in ["inflation", "gain", "reported_gain", "regret"]:
            if len(common) >= 2:
                dd = np.array([a[s][k] - b[s][k] for s in common])
                out[f"{t}|diff256-16|{k}"] = dict(diff=float(dd.mean()), se=float(dd.std(ddof=1) / np.sqrt(len(dd))),
                                                  p=float(stats.ttest_1samp(dd, 0).pvalue), pairs=len(common))
    return out


def table(s, suffix=""):
    L = [r"\begin{tabular}{llccccc}", r"\toprule",
         r"Task & $n_{\mathrm{val}}$ & runs & inflation & reported gain & held-out gain & regret \\",
         r"\midrule"]
    for t, tl in TASKS:
        first = True
        for n in NS:
            k = f"{t}|{n}"
            if k not in s:
                continue
            a = s[k]
            f = lambda q: f"{a[q][0]:+.1f}$\\pm${a[q][1]:.1f}"
            L.append(f"{tl if first else ''} & {n} & {a['runs']} & {f('inflation')} & {f('reported_gain')} & {f('gain')} & {f('regret')} \\\\")
            first = False
        if not first:
            L.append(r"\midrule")
    L[-1] = r"\bottomrule"
    L.append(r"\end{tabular}")
    open(os.path.join(HERE, "..", "paper", f"tab_gepa{suffix}.tex"), "w", encoding="utf-8").write("\n".join(L) + "\n")


def figure(rows, suffix="", prefix="GB1000"):
    plt.rcParams.update({"font.size": 7.5, "axes.titlesize": 7.5, "axes.labelsize": 7.5, "legend.fontsize": 6,
                         "xtick.labelsize": 6.5, "ytick.labelsize": 6.5})
    fig, axs = plt.subplots(1, 3, figsize=(7.0, 2.0))
    cols = {"trec": "C0", "banking77": "C1", "gsm8k": "C3"}
    mks = {"trec": "o", "banking77": "s", "gsm8k": "D"}

    def ms(t, n, k):
        v = [x[k] for x in rows if x["task"] == t and x["n"] == n]
        return (np.mean(v), np.std(v, ddof=1) / np.sqrt(len(v))) if len(v) > 1 else (np.nan, 0)

    for i, (t, tl) in enumerate(TASKS):
        dx = (i - 1) * 0.07
        for k, ls, fill in [("reported_gain", "--", "white"), ("gain", "-", cols[t])]:
            m = [ms(t, n, k) for n in NS]
            axs[0].errorbar(np.log2(NS) + dx, [a for a, _ in m], yerr=[b for _, b in m], fmt=mks[t] + ls, ms=3,
                            lw=0.9, color=cols[t], mfc=fill, elinewidth=0.6, capsize=1.5,
                            label=f"{tl}, {'reported' if k == 'reported_gain' else 'held-out'}")
        m = [ms(t, n, "inflation") for n in NS]
        axs[1].errorbar(np.log2(NS) + dx, [a for a, _ in m], yerr=[b for _, b in m], fmt=mks[t] + "-", ms=3, lw=0.9,
                        color=cols[t], elinewidth=0.6, capsize=1.5, label=tl)
    for ax, title, yl in [(axs[0], "(a) gain of the returned program", "points over seed program"),
                          (axs[1], "(b) validation $-$ held-out, returned", "points")]:
        ax.axhline(0, color="k", lw=0.5, ls=":")
        ax.set_xticks(np.log2(NS)); ax.set_xticklabels(NS)
        ax.set_xlabel("validation-set size $n_{\mathrm{val}}$"); ax.set_title(title); ax.set_ylabel(yl)
    from matplotlib.lines import Line2D
    axs[0].legend([Line2D([0], [0], color="0.4", ls="--", marker="o", mfc="white", ms=3, lw=0.9),
                   Line2D([0], [0], color="0.4", ls="-", marker="o", ms=3, lw=0.9)],
                  ["reported by GEPA (validation)", "held-out"], frameon=False, loc="upper right", fontsize=5.5,
                  handletextpad=0.3, borderaxespad=0.1)
    axs[1].legend(frameon=False, loc="upper right", handletextpad=0.3, borderaxespad=0.1)
    for n, col in [(16, "C3"), (256, "C0")]:
        vs, gs = [], []
        for p in glob.glob(os.path.join(RUNS, f"{prefix}_trec_n{n}_s*.json")):
            for c in json.load(open(p))["candidates"]:
                if c.get("gold_acc") is not None:
                    vs.append(c["val_score"] * 100); gs.append(c["gold_acc"] * 100)
        axs[2].scatter(vs, gs, s=5, alpha=0.6, color=col, lw=0, label=f"$n_{{\mathrm{{val}}}}$={n}")
    axs[2].plot([20, 100], [20, 100], "k:", lw=0.7)
    axs[2].set_xlabel("validation accuracy (%)"); axs[2].set_ylabel("held-out accuracy (%)")
    axs[2].set_title("(c) TREC candidates"); axs[2].legend(frameon=False, loc="lower right")
    fig.tight_layout(w_pad=0.6)
    fig.savefig(os.path.join(HERE, "..", "paper", "figs", f"gepa{suffix}.pdf"))
    fig.savefig(os.path.join(HERE, "..", "paper", "figs", f"gepa{suffix}.png"), dpi=160)


def main():
    out = {}
    for prefix, suffix in [("GB1000", ""), ("G", "_full")]:  # primary: common budget 1000; secondary: full 4000
        rows = load(prefix)
        if prefix == "G":  # full-budget secondary analysis: TREC and Banking77 only (GSM8K runs stopped early)
            rows = [r for r in rows if r["task"] != "gsm8k"]
        if not rows:
            continue
        s = summarize(rows)
        out[prefix] = dict(rows=rows, summary=s)
        table(s, suffix)
        figure(rows, suffix, prefix)
        print("==", prefix)
        for k, v in s.items():
            print(k, {q: (round(x[0], 2), round(x[1], 2)) if isinstance(x, tuple) else x for q, x in v.items()})
    json.dump(out, open(os.path.join(HERE, "..", "results", "gepa_analysis.json"), "w"), indent=1, default=float)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/analyze_mipro.py <==
"""Analysis of the MIPROv2 runs (design/timing: manuscript Appendix B): per task and n_val, the returned program's
inflation (validation minus held-out accuracy), reported gain (validation gain over the seed program), held-out gain,
offset-corrected overstatement (reported minus held-out gain), number of distinct candidates, and seed-paired
n_val=256 minus 16 differences (t-test). Also the overlap of the candidate sets of the two arms of a seed.
Writes results/mipro_analysis.json."""
import glob
import json
import os
import re

import numpy as np
from scipy import stats

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")
KEYS = ["inflation", "reported_gain", "gain", "overstatement", "n_distinct", "sel_is_seed"]


def load():
    rows = []
    for p in glob.glob(os.path.join(RUNS, "M_*_n*_s*.json")):
        m = re.match(r"M_(\w+?)_n(\d+)_s(\d+)\.json", os.path.basename(p))
        d = json.load(open(p))
        if "final_artifact" not in d:
            continue
        s = [c for c in d["candidates"] if "seed" in c["role"]][0]
        b = [c for c in d["candidates"] if "selected" in c["role"]][0]
        rows.append(dict(task=m.group(1), n=int(m.group(2)), seed=int(m.group(3)),
                         inflation=(b["val_score"] - b["gold_acc"]) * 100,
                         reported_gain=(b["val_score"] - s["val_score"]) * 100,
                         gain=(b["gold_acc"] - s["gold_acc"]) * 100,
                         overstatement=((b["val_score"] - s["val_score"]) - (b["gold_acc"] - s["gold_acc"])) * 100,
                         n_distinct=d["n_distinct_candidates"], sel_is_seed=int("seed" in b["role"]),
                         cand_set=sorted(json.dumps(c["instructions"]) for c in d["candidates"])))
    return rows


def kappa(K, sims=200000, seed=0):
    rng = np.random.default_rng(seed)
    return float(rng.standard_normal((sims // max(K, 1) + 1, K)).max(1).mean()) if K > 1 else 0.0


def predict():
    """Proposition 1 for each run, as in gepa_predict.py: K = distinct evaluated candidates, v_cc from the held-out
    item vectors of the scored candidates, s^2 = variance of validation scores minus v_cc/n_val."""
    res = []
    for p in sorted(glob.glob(os.path.join(RUNS, "M_*_n*_s*.json"))):
        m = re.match(r"M_(\w+?)_n(\d+)_s(\d+)\.json", os.path.basename(p))
        d = json.load(open(p))
        if "final_artifact" not in d:
            continue
        n = int(m.group(2))
        c = d["candidates"]
        # v_cc from the validation item vectors MIPROv2 itself evaluated (all candidates; round-3 R2), not held-out data
        G = np.array([[int(b) for b in x["val_bits"]] for x in c], float)
        vcc = np.mean([((G[i] - G[j] != 0).mean() - (G[i] - G[j]).mean() ** 2) / 2
                       for i in range(len(G)) for j in range(i + 1, len(G))])
        vals = np.array([x["val_score"] for x in c])
        e2 = vcc / n
        s2 = max(vals.var(ddof=1) - e2, 1e-8)
        h2 = s2 / (s2 + e2)
        K = len(c)
        pred = (1 - h2) * np.sqrt(s2 + e2) * kappa(K) * 100
        s = [x for x in c if "seed" in x["role"]][0]
        b = [x for x in c if "selected" in x["role"]][0]
        obs = ((b["val_score"] - s["val_score"]) - (b["gold_acc"] - s["gold_acc"])) * 100
        res.append(dict(task=m.group(1), n=n, seed=int(m.group(3)), K=K, h2=float(h2), pred=float(pred), obs=float(obs)))
    return res


def main():
    rows = load()
    out = {}
    for t in sorted(set(r["task"] for r in rows)):
        for n in (16, 256):
            r = [x for x in rows if x["task"] == t and x["n"] == n]
            if r:
                out[f"{t}|{n}"] = {k: (float(np.mean([x[k] for x in r])),
                                       float(np.std([x[k] for x in r], ddof=1) / np.sqrt(len(r))) if len(r) > 1 else 0.0,
                                       len(r)) for k in KEYS}
        a = {x["seed"]: x for x in rows if x["task"] == t and x["n"] == 256}
        b = {x["seed"]: x for x in rows if x["task"] == t and x["n"] == 16}
        common = sorted(set(a) & set(b))
        for k in ["inflation", "reported_gain", "gain", "overstatement"]:
            if len(common) >= 2:
                d = np.array([a[s][k] - b[s][k] for s in common])
                out[f"{t}|diff256-16|{k}"] = dict(diff=float(d.mean()), se=float(d.std(ddof=1) / np.sqrt(len(d))),
                                                  p=float(stats.ttest_1samp(d, 0).pvalue), pairs=len(common))
        out[f"{t}|same_candidates"] = [len(set(a[s]["cand_set"]) & set(b[s]["cand_set"])) / max(len(set(a[s]["cand_set"])), 1)
                                       for s in common]
    pr = predict()
    for t in sorted(set(x["task"] for x in pr)):
        for n in (16, 256):
            r = [x for x in pr if x["task"] == t and x["n"] == n]
            if r:
                out[f"{t}|{n}|prop1"] = dict(pred=float(np.mean([x["pred"] for x in r])),
                                             obs=float(np.mean([x["obs"] for x in r])),
                                             h2=float(np.mean([x["h2"] for x in r])), K=float(np.mean([x["K"] for x in r])))
    for k, v in out.items():
        print(k, v)
    P = [out[f"{t}|{n}|prop1"]["pred"] for t in ("trec", "banking77") for n in (16, 256) if f"{t}|{n}|prop1" in out]
    O = [out[f"{t}|{n}|prop1"]["obs"] for t in ("trec", "banking77") for n in (16, 256) if f"{t}|{n}|prop1" in out]
    if len(P) > 2:
        out["prop1_cell_corr"] = float(np.corrcoef(P, O)[0, 1])
        print("prop1 cell-level corr", out["prop1_cell_corr"])
    f = lambda a: f"{a[0]:+.1f}$\\pm${a[1]:.1f}"
    L = [r"\begin{tabular}{llcccccc}", r"\toprule",
         r"Task & $n_{\mathrm{val}}$ & cand. & inflation & reported gain & held-out gain & overstatement & Prop.~1 \\",
         r"\midrule"]
    for t, tl in (("trec", "TREC"), ("banking77", "Banking77")):
        for i, n in enumerate((16, 256)):
            a = out.get(f"{t}|{n}")
            if a:
                L.append(f"{tl if i == 0 else ''} & {n} & {a['n_distinct'][0]:.1f} & {f(a['inflation'])} & "
                         f"{f(a['reported_gain'])} & {f(a['gain'])} & {f(a['overstatement'])} & "
                         f"{out[f'{t}|{n}|prop1']['pred']:.1f} \\\\")
        L.append(r"\midrule")
    L[-1] = r"\bottomrule"
    L.append(r"\end{tabular}")
    open(os.path.join(HERE, "..", "paper", "tab_mipro.tex"), "w", encoding="utf-8").write("\n".join(L) + "\n")
    json.dump(dict(summary=out, prop1=pr, rows=[{k: v for k, v in r.items() if k != "cand_set"} for r in rows]),
              open(os.path.join(HERE, "..", "results", "mipro_analysis.json"), "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/analyze_rescore.py <==
"""Do the GSM8K confirmatory results survive re-scoring? (round-2 R3-Q4)

Uses results/rescore_gsm8k.json (seed and every final instruction re-scored R times on the confirmatory gold set, each
repetition in one batch). A run's re-scored gain is the mean over repetitions of acc(final) - acc(seed) within the
same repetition. Recomputes the GSM8K H1 (greedy n=256 minus n=16) and H4 (pilot minus greedy at n=16) seed-paired
tests with the re-scored gains and compares them with the originally logged gains. Also reports the repetition-to-
repetition spread of the seed and of the final instructions. Writes results/rescore_analysis.json.
"""
import json
import os
import re

import numpy as np
from scipy import stats

HERE = os.path.dirname(os.path.abspath(__file__))
RES = os.path.join(HERE, "..", "results")


def bm(s):
    return (np.frombuffer(s.encode(), np.uint8) - 48).mean()


def main():
    d = json.load(open(os.path.join(RES, "rescore_gsm8k.json")))
    acc, seed = d["acc"], d["seed"]
    R = d["R"]
    rows = {}
    for run, r in d["runs"].items():
        m = re.match(r"V2d_gsm8k_(\w+)_n(\d+)_s(\d+)", run)
        rule, n, s = m.group(1), int(m.group(2)), int(m.group(3))
        rescored = float(np.mean([acc[r["final"]][k] - acc[seed][k] for k in range(R)])) * 100
        original = (r["final_gold_logged"] - bm(r["seed_gbits"])) * 100
        rows[(rule, n, s)] = dict(rescored=rescored, original=original)

    def paired(a, b, col):
        s = sorted({k[2] for k in rows if k[:2] == a} & {k[2] for k in rows if k[:2] == b})
        x = np.array([rows[a + (i,)][col] - rows[b + (i,)][col] for i in s])
        return dict(diff=float(x.mean()), se=float(x.std(ddof=1) / np.sqrt(len(x))), p=float(stats.ttest_1samp(x, 0).pvalue),
                    pairs=len(s), wins=int((x > 0).sum()))

    out = {}
    for col in ("original", "rescored"):
        out[col] = dict(H1=paired(("greedy", 256), ("greedy", 16), col), H4=paired(("pilot", 16), ("greedy", 16), col),
                        greedy16=float(np.mean([v[col] for k, v in rows.items() if k[:2] == ("greedy", 16)])),
                        greedy256=float(np.mean([v[col] for k, v in rows.items() if k[:2] == ("greedy", 256)])))
    seed_acc = np.array(acc[seed]) * 100
    finals = [np.array(acc[k]) * 100 for k in acc if k != seed]
    out["seed_acc_by_rep"] = seed_acc.tolist()
    out["final_rep_sd_mean"] = float(np.mean([f.std(ddof=1) for f in finals])) if R > 1 else None
    out["mean_abs_change_gain"] = float(np.mean([abs(v["rescored"] - v["original"]) for v in rows.values()]))
    print(json.dumps(out, indent=1))
    json.dump(out, open(os.path.join(RES, "rescore_analysis.json"), "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/analyze_rgepa.py <==
"""GEPA from the original seed at a budget where every validation-set size searches (plan addition, LOG 23:51).

n_val=16: new runs R_{task}_n16_s{1-5}, reconstructed from saved state at B (RB{B}_*).
n_val=64/256: the full-budget runs G_{task}_n{64,256}_s{1-5} truncated at B from their records (GT{B}_*).
B = the largest common budget reached by the R runs of a task (results/recon_plan.json), capped at 3000.
Also compares the replicated n_val=16 arm at 1000 calls (RB1000) with the original (GB1000).
Measures and paired tests as in analyze_gepa.py, plus the offset-corrected overstatement (reported minus held-out
gain). Writes results/rgepa_analysis.json.
"""
import json
import os

import numpy as np
from scipy import stats

from analyze_gepa import load

HERE = os.path.dirname(os.path.abspath(__file__))
KEYS = ["inflation", "reported_gain", "gain", "overstatement", "n_cands", "seed_gold"]


def rows_for(prefix):
    r = load(prefix)
    for x in r:
        x["overstatement"] = x["reported_gain"] - x["gain"]
    return r


def ms(v):
    v = np.asarray(v, float)
    return (float(v.mean()), float(v.std(ddof=1) / np.sqrt(len(v))) if len(v) > 1 else 0.0, int(len(v)))


def paired(rows, task, n_a, n_b, k):
    a = {x["seed"]: x[k] for x in rows if x["task"] == task and x["n"] == n_a}
    b = {x["seed"]: x[k] for x in rows if x["task"] == task and x["n"] == n_b}
    s = sorted(set(a) & set(b))
    if len(s) < 2:
        return None
    d = np.array([a[i] - b[i] for i in s])
    return dict(diff=float(d.mean()), se=float(d.std(ddof=1) / np.sqrt(len(d))), p=float(stats.ttest_1samp(d, 0).pvalue),
                pairs=len(s))


def main():
    plan = json.load(open(os.path.join(HERE, "..", "results", "recon_plan.json")))
    out = {}
    for task in ["trec", "banking77"]:
        B = plan.get(f"R_{task}", {}).get("bstar")
        if not B:
            continue
        rows = [x for x in rows_for(f"RB{B}") + rows_for(f"GT{B}") if x["task"] == task]
        res = dict(budget=B)
        for n in (16, 64, 256):
            r = [x for x in rows if x["n"] == n]
            if r:
                res[str(n)] = {k: ms([x[k] for x in r]) for k in KEYS}
        for k in ["inflation", "reported_gain", "gain", "overstatement"]:
            res[f"diff256-16|{k}"] = paired(rows, task, 256, 16, k)
            res[f"diff64-16|{k}"] = paired(rows, task, 64, 16, k)
        rep = [x for x in rows_for("RB1000") if x["task"] == task]
        orig = [x for x in rows_for("GB1000") if x["task"] == task and x["n"] == 16]
        res["replication_1000"] = {k: dict(new=ms([x[k] for x in rep]), original=ms([x[k] for x in orig]))
                                   for k in KEYS if rep and orig}
        out[task] = res
        print(task, "B =", B)
        for k, v in res.items():
            print("  ", k, v)
    json.dump(out, open(os.path.join(HERE, "..", "results", "rgepa_analysis.json"), "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/analyze_runs.py <==
"""Summaries and figures for E2 (scaling sweeps) and E3 (acceptance rules at matched compute)."""
import glob
import json
import os
import re
import sys

import numpy as np
import pandas as pd

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")
FIGS = os.path.join(HERE, "..", "paper", "figs")
os.makedirs(FIGS, exist_ok=True)


def load_runs(pattern="E[23]_*.json", complete_only=False):
    out = []
    for path in sorted(glob.glob(os.path.join(RUNS, pattern))):
        name = os.path.basename(path)[:-5]
        try:
            d = json.load(open(path))
        except Exception:
            continue
        if complete_only and "final_artifact" not in d:
            continue
        a = d["args"]
        g0 = np.frombuffer(d["seed_gbits"].encode(), np.uint8) - 48 if "seed_gbits" in d else None
        rows = [dict(gen=0, gold=float(g0.mean()) if g0 is not None else np.nan,
                     proxy=float((np.frombuffer(d["seed_dbits"].encode(), np.uint8) - 48).mean()),
                     evals=a["n"], accepted=False, true_delta=np.nan, n=a["n"], K=a["K"])]
        for g in d["gens"]:
            rows.append(dict(gen=g["gen"], gold=g["gold"], proxy=g["proxy"], evals=g["evals"],
                             accepted=g.get("accepted", False), true_delta=g.get("true_delta", np.nan),
                             n=g.get("n", a["n"]), K=g.get("K", a["K"])))
        df = pd.DataFrame(rows)
        rule = a["rule"] + ("rm" if a.get("budget") else "") + ("-fresh" if a.get("fresh") else "")
        df = df.assign(run=name, task=a["task"], rule=rule, n0=a["n"], K0=a["K"], seed=a["seed"],
                       budget=a.get("budget", 0), T=a["T"], complete="final_artifact" in d)
        out.append(df)
    return pd.concat(out, ignore_index=True) if out else pd.DataFrame()


def run_summary(df):
    rows = []
    for run, g in df.groupby("run"):
        g = g.sort_values("gen")
        acc = g[g.accepted]
        rows.append(dict(run=run, task=g.task.iloc[0], rule=g.rule.iloc[0], n=g.n0.iloc[0], K=g.K0.iloc[0],
                         seed=g.seed.iloc[0], gens=int(g.gen.max()), complete=bool(g.complete.iloc[0]),
                         gold0=g.gold.iloc[0], gold_final=g.gold.iloc[-1], gold_peak=g.gold.max(),
                         gen_peak=int(g.gen.iloc[g.gold.values.argmax()]),
                         proxy_final=g.proxy.iloc[-1], gap_final=g.proxy.iloc[-1] - g.gold.iloc[-1],
                         commits=len(acc), false_commits=int((acc.true_delta < 0).sum()),
                         harmful=int((acc.true_delta <= -0.01).sum()), evals=int(g.evals.iloc[-1]),
                         auc=float(np.trapezoid(g.gold.values, g.evals.values) / max(g.evals.iloc[-1] - g.evals.iloc[0], 1))))
    return pd.DataFrame(rows)


if __name__ == "__main__":
    df = load_runs(sys.argv[1] if len(sys.argv) > 1 else "E[23]_*.json")
    if df.empty:
        print("no runs yet")
        sys.exit()
    s = run_summary(df)
    pd.set_option("display.width", 250)
    pd.set_option("display.max_columns", 30)
    print(s.sort_values(["task", "rule", "n", "K", "seed"]).to_string(index=False, float_format=lambda x: f"{x:.3f}"))
    agg = s.groupby(["task", "rule", "n", "K"]).agg(runs=("seed", "count"), gens=("gens", "mean"),
                                                     gold_final=("gold_final", "mean"), gold_peak=("gold_peak", "mean"),
                                                     gap=("gap_final", "mean"), commits=("commits", "mean"),
                                                     false_frac=("false_commits", "sum"), evals=("evals", "mean"))
    print(agg.to_string(float_format=lambda x: f"{x:.3f}"))


==> anc/winners_curse_supplement/code/analyze_strong.py <==
"""Stronger proposers for the 1.5B solver: Qwen2.5-14B (V2s, pre-registered secondary) and Qwen3.8-27B (V3s,
exploratory), and Qwen3.5-4B self-improvement (V3q, exploratory).
Greedy loops at n = 16/64/256, seeds 11-15. Reports gain and proxy-held-out gap per n and the paired H1/H2 tests.
Writes results/strong_proposers.json."""
import glob
import json
import os
import re

import numpy as np
import pandas as pd

from analyze_v2 import paired

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")


def load():
    rows = []
    for p in glob.glob(os.path.join(RUNS, "V[23][sq]_*.json")):
        name = os.path.basename(p)[:-5]
        if "oracle" in name:
            continue
        d = json.load(open(p))
        if "final_artifact" not in d:
            continue
        m = re.match(r"(V[23][sq])_(\w+?)_greedy_n(\d+)_s(\d+)", name)
        pre, task, n, seed = m.groups()
        g0 = (np.frombuffer(d["seed_gbits"].encode(), np.uint8) - 48).mean()
        last = d["gens"][-1]
        rows.append(dict(setting=f"{pre}_{task}", proposer={"V2s": "Qwen2.5-14B", "V3s": "Qwen3.8-27B", "V3q": "Qwen3.5-4B (self)"}[pre], task=task, rule="greedy",
                         n=int(n), seed=int(seed), gain=(last["gold"] - g0) * 100, gap=(last["proxy"] - last["gold"]) * 100,
                         seed_acc=g0 * 100, final=last["gold"] * 100))
    return pd.DataFrame(rows)


def main():
    df = load()
    agg = df.groupby(["proposer", "task", "n"]).agg(runs=("seed", "count"), gain=("gain", "mean"), gain_se=("gain", "sem"),
                                                    gap=("gap", "mean"), final=("final", "mean"))
    print(agg.round(2).to_string())
    tests = {}
    for s in sorted(set(df.setting)):
        tests[s] = dict(H1=paired(df, s, ("greedy", 256), ("greedy", 16)),
                        H2=paired(df, s, ("greedy", 16), ("greedy", 256), col="gap"))
        print(s, json.dumps(tests[s]))
    out = dict(table={"|".join(map(str, k)): v for k, v in agg.round(4).to_dict(orient="index").items()}, tests=tests)
    json.dump(out, open(os.path.join(HERE, "..", "results", "strong_proposers.json"), "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/analyze_strong_start.py <==
"""Strong-start follow-up (initial design and later extension: manuscript Appendix B).

The question is whether the central effect survives when the optimizer starts from an already good program rather
than from a one-sentence seed, where early rewrites are large, easily resolved improvements.
  GEPA  (S_*):  start = program GEPA returned in G_{task}_n256_s1; seeds 6-10; n_val 16/256; budget 3000 metric calls,
                reconstructed at 1000/2000/3000 (SB*) and at 3000 with the discovery window +6 (SB3000w6).
  Loop  (SL_*): start = final V3q seed-11 n256 instruction; Qwen3.5-4B proposes for itself; greedy, K=4, T=20,
                n = 16/256, seeds 21-24; one oracle run (n=256, T=10, seed 21) for the proposal distribution.
Measures are those of the GEPA study and the pre-registered loop study; all are relative to the start program.
Writes results/strong_start.json and paper/tab_strongstart.tex.
"""
import glob
import json
import os
import re

import numpy as np
import pandas as pd
from scipy import stats

from analyze_e1 import load as load_cands
from analyze_gepa import load as load_gepa
from analyze_v2 import paired

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")
TASKS = [("trec", "TREC"), ("banking77", "Banking77")]
KEYS = ["inflation", "reported_gain", "gain", "overstatement", "regret", "n_cands", "sel_is_seed"]


def bitmean(s):
    return (np.frombuffer(s.encode(), np.uint8) - 48).mean()


def ms(v):
    v = np.asarray(v, float)
    v = v[~np.isnan(v)]
    return (float(v.mean()), float(v.std(ddof=1) / np.sqrt(len(v))) if len(v) > 1 else 0.0, int(len(v)))


def gepa(prefix):
    rows = load_gepa(prefix)
    for x in rows:  # offset-corrected overstatement (R1, round 2): reported minus held-out gain
        x["overstatement"] = x["reported_gain"] - x["gain"]
    out = {}
    for t, _ in TASKS:
        for n in (16, 256):
            r = [x for x in rows if x["task"] == t and x["n"] == n]
            if r:
                out[f"{t}|{n}"] = {k: ms([x[k] for x in r]) for k in KEYS}
        a = {x["seed"]: x for x in rows if x["task"] == t and x["n"] == 256}
        b = {x["seed"]: x for x in rows if x["task"] == t and x["n"] == 16}
        common = sorted(set(a) & set(b))
        if len(common) >= 2:
            for k in ["inflation", "reported_gain", "gain", "overstatement"]:
                d = np.array([a[s][k] - b[s][k] for s in common])
                out[f"{t}|diff256-16|{k}"] = dict(diff=float(d.mean()), se=float(d.std(ddof=1) / np.sqrt(len(d))),
                                                  p=float(stats.ttest_1samp(d, 0).pvalue), pairs=len(common))
    for t, _ in TASKS:  # is the returned program better than the start on held-out data?
        for n in (16, 256):
            g = [x["gain"] for x in rows if x["task"] == t and x["n"] == n]
            if len(g) >= 2:
                out[f"{t}|{n}|gain_vs_0"] = dict(p=float(stats.ttest_1samp(g, 0).pvalue))
    return out, rows


def loops(seeds=None):
    """seeds: None = all; planned seeds 21-24; replication seeds 25-28 (decided after the first four, LOG 00:49)."""
    rows = []
    for p in glob.glob(os.path.join(RUNS, "SL_*_greedy_n*_s*.json")):
        name = os.path.basename(p)[:-5]
        if seeds is not None and int(re.search(r"_s(\d+)$", name).group(1)) not in seeds:
            continue
        d = json.load(open(p))
        if "final_artifact" not in d:
            continue
        task, n, seed = re.match(r"SL_(\w+?)_greedy_n(\d+)_s(\d+)", name).groups()
        g0, d0 = bitmean(d["seed_gbits"]), bitmean(d["seed_dbits"])
        last = d["gens"][-1]
        rows.append(dict(setting=task, task=task, rule="greedy", n=int(n), seed=int(seed),
                         gain=(last["gold"] - g0) * 100, reported_gain=(last["proxy"] - d0) * 100,
                         gap=(last["proxy"] - last["gold"]) * 100,
                         overstatement=((last["proxy"] - d0) - (last["gold"] - g0)) * 100, commits=sum(bool(g["accepted"]) for g in d["gens"]),
                         start_gold=g0 * 100, gens=len(d["gens"])))
    df = pd.DataFrame(rows)
    out = {}
    if df.empty:
        return out, df
    for (t, n), g in df.groupby(["task", "n"]):
        out[f"{t}|{n}"] = {k: ms(g[k]) for k in ["gain", "reported_gain", "gap", "overstatement", "commits", "start_gold"]}
        if len(g) >= 2:
            out[f"{t}|{n}"]["gain_vs_0_p"] = float(stats.ttest_1samp(g["gain"], 0).pvalue)
    for t in sorted(set(df.task)):
        out[f"{t}|diff256-16|gain"] = paired(df, t, ("greedy", 256), ("greedy", 16))
        out[f"{t}|diff256-16|gap"] = paired(df, t, ("greedy", 256), ("greedy", 16), col="gap")
        # additional (not in the plan): offset-corrected overstatement, reported minus held-out gain
        out[f"{t}|diff256-16|overstatement"] = paired(df, t, ("greedy", 256), ("greedy", 16), col="overstatement")
    return out, df


def proposals():
    out = {}
    for t, _ in TASKS:
        rows = load_cands(f"SL_{t}_oracle_*.json")
        if not rows:
            continue
        dg = np.array([(r["cg"].astype(int) - r["inc_g"]).mean() for r in rows]) * 100
        g1 = np.array([r["gen"] == 1 for r in rows])
        out[t] = dict(cands=len(rows), frac_improve=float((dg > 0).mean()), mu=float(dg.mean()),
                      frac_g1=float((dg[g1] > 0).mean()), mu_g1=float(dg[g1].mean()),
                      frac_later=float((dg[~g1] > 0).mean()) if (~g1).any() else float("nan"),
                      mu_later=float(dg[~g1].mean()) if (~g1).any() else float("nan"),
                      frac_gt2=float((dg > 2).mean()))
    return out


def table(G, L):
    f = lambda a: f"{a[0]:+.1f}$\\pm${a[1]:.1f}"
    rows = [r"\begin{tabular}{llcccccc}", r"\toprule",
            r" & & \multicolumn{3}{c}{GEPA, $B^\star$ metric calls} & \multicolumn{3}{c}{greedy loop, 20 generations} \\",
            r"\cmidrule(lr){3-5}\cmidrule(lr){6-8}",
            r"Task & $n$ & reported & held-out & inflation & reported & held-out & gap \\", r"\midrule"]
    for t, tl in TASKS:
        for i, n in enumerate((16, 256)):
            g, l = G.get(f"{t}|{n}"), L.get(f"{t}|{n}")
            gc = [f(g["reported_gain"]), f(g["gain"]), f(g["inflation"])] if g else ["--"] * 3
            lc = [f(l["reported_gain"]), f(l["gain"]), f(l["gap"])] if l else ["--"] * 3
            rows.append(f"{tl if i == 0 else ''} & {n} & " + " & ".join(gc + lc) + r" \\")
        rows.append(r"\midrule")
    rows[-1] = r"\bottomrule"
    rows.append(r"\end{tabular}")
    open(os.path.join(HERE, "..", "paper", "tab_strongstart.tex"), "w", encoding="utf-8").write("\n".join(rows) + "\n")


def main():
    out = dict(gepa={}, loop={}, proposals=proposals())
    prefixes = sorted({os.path.basename(p).split("_")[0] for p in glob.glob(os.path.join(RUNS, "SB*_*.json"))},
                      key=lambda s: (len(s), s))  # budgets actually reconstructed (stopping rule, LOG 00:04)
    for prefix in prefixes:
        s, rows = gepa(prefix)
        if rows:
            out["gepa"][prefix] = dict(summary=s, rows=rows)
            print("==", prefix, len(rows), "runs")
            for k, v in s.items():
                print(" ", k, {q: (tuple(round(y, 2) for y in x) if isinstance(x, tuple) else x) for q, x in v.items()})
    L, df = loops(seeds=range(21, 25))  # planned seeds (primary)
    out["loop"] = dict(summary=L, rows=df.to_dict(orient="records") if len(df) else [])
    print("== loop, planned seeds 21-24")
    for k, v in L.items():
        print(" ", k, v)
    for lab, sd in [("loop_replication", range(25, 29)), ("loop_pooled", None)]:
        Lr, dfr = loops(seeds=sd)
        out[lab] = dict(summary=Lr, rows=dfr.to_dict(orient="records") if len(dfr) else [])
        print("==", lab)
        for k, v in Lr.items():
            print(" ", k, v)
    # Two-stage inverse-normal combination test (round-3 R3): stage 1 = planned seeds 21-24, stage 2 = seeds 25-28
    # added after stage 1 was seen; equal weights (the natural choice, but set after both stages had run); one-sided
    # paired t-tests in the predicted direction
    # (larger held-out gain and smaller gap / overstatement with n=256). Valid under data-dependent extension.
    comb = {}
    s1, s2 = out["loop"]["summary"], out["loop_replication"]["summary"]
    for t, _ in TASKS:
        for col, sign in [("gain", 1), ("gap", -1), ("overstatement", -1)]:
            a, b = s1.get(f"{t}|diff256-16|{col}"), s2.get(f"{t}|diff256-16|{col}")
            if not a or not b:
                continue
            ps = []
            for st in (a, b):
                tstat = sign * st["diff"] / st["se"]
                ps.append(float(stats.t.sf(tstat, st["pairs"] - 1)))
            z = (stats.norm.isf(ps[0]) + stats.norm.isf(ps[1])) / np.sqrt(2)
            comb[f"{t}|{col}"] = dict(p_stage1=ps[0], p_stage2=ps[1], p_combined=float(stats.norm.sf(z)))
    out["loop_two_stage"] = comb
    print("== two-stage combination (one-sided)", json.dumps(comb, indent=1))
    print("== oracle proposals", json.dumps(out["proposals"], indent=1))
    plan = {}
    try:
        plan = json.load(open(os.path.join(HERE, "..", "results", "recon_plan.json")))
    except OSError:
        pass
    G = {}
    for t, _ in TASKS:  # primary GEPA budget per task: B* of the S group
        B = plan.get(f"S_{t}", {}).get("bstar")
        if B and f"SB{B}" in out["gepa"]:
            G.update({k: v for k, v in out["gepa"][f"SB{B}"]["summary"].items() if k.startswith(t + "|")})
    table(G, out["loop_pooled"]["summary"] if out["loop_pooled"]["summary"] else L)
    json.dump(out, open(os.path.join(HERE, "..", "results", "strong_start.json"), "w"), indent=1, default=float)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/analyze_v2.py <==
"""Pre-registered analysis of the v2 confirmatory experiments (design and timing in manuscript Appendix B).

Hypotheses (paired by seed; two-sided tests; Holm correction within each family):
  H1 resolution: gain(n=256) - gain(n=16) > 0 in improvable settings (1.5B-TREC, 7B-TREC, GSM8K); Spearman n~gain.
  H2 self-report inflation: gap(16) - gap(256) > 0 in each of the four settings.
  H3 Goodhart: 1.5B-Banking77 greedy n=16 mean gain < 0 (one-sample t), fraction losing > 1/2 (sign test).
  H4 acceptance at low resolution: pilot - greedy at n=16 > 0 (pooled over settings; per setting Holm).
  H5 (secondary) confirm - greedy at n=16 (pooled).
Secondary: pilot vs McNemar at n=16 and 64; commits and harmful commits; stronger (14B) proposer H1/H2.
Writes results/v2_analysis.json and prints a report.
"""
import glob
import json
import os
import re

import numpy as np
import pandas as pd
from scipy import stats

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")
SETTINGS = {"V2a": "1.5B TREC", "V2b": "1.5B Banking77", "V2c": "7B TREC", "V2d": "1.5B GSM8K",
            "V2s_trec": "14B→1.5B TREC", "V2s_banking77": "14B→1.5B Banking77", "V2s_gsm8k": "14B→1.5B GSM8K"}


def load():
    rows = []
    for p in glob.glob(os.path.join(RUNS, "V2*.json")):
        name = os.path.basename(p)[:-5]
        if "oracle" in name:
            continue
        d = json.load(open(p))
        if "final_artifact" not in d:
            continue
        m = re.match(r"(V2[a-d]|V2s)_(\w+?)_(greedy|mcnemar|pilot|confirm)_n(\d+)_s(\d+)", name)
        pre, task, rule, n, seed = m.groups()
        key = pre if pre != "V2s" else f"V2s_{task}"
        g0 = (np.frombuffer(d["seed_gbits"].encode(), np.uint8) - 48).mean()
        last = d["gens"][-1]
        commits = [g for g in d["gens"] if g.get("accepted")]
        rows.append(dict(setting=key, rule=rule, n=int(n), seed=int(seed), gain=(last["gold"] - g0) * 100,
                         gap=(last["proxy"] - last["gold"]) * 100, commits=len(commits),
                         harmful=sum(1 for g in commits if g.get("true_delta", 0) < 0),
                         harmful18=sum(1 for g in commits if g.get("true_delta", 0) <= -0.018),
                         short=np.mean([g.get("n_cands", 0) < 4 for g in d["gens"]])))
    return pd.DataFrame(rows)


def paired(df, setting, a, b, col="gain"):
    """a, b: (rule, n). Returns mean diff, t-test p, n pairs."""
    x = df[(df.setting == setting) & (df.rule == a[0]) & (df.n == a[1])].set_index("seed")[col]
    y = df[(df.setting == setting) & (df.rule == b[0]) & (df.n == b[1])].set_index("seed")[col]
    s = x.index.intersection(y.index)
    if len(s) < 2:
        return None
    d = (x[s] - y[s]).values
    t = stats.ttest_1samp(d, 0.0)
    return dict(diff=float(d.mean()), se=float(d.std(ddof=1) / np.sqrt(len(d))), p=float(t.pvalue), pairs=int(len(d)),
                wins=int((d > 0).sum()))


def holm(ps):
    order = np.argsort(ps)
    adj = np.empty(len(ps))
    m = len(ps)
    running = 0.0
    for rank, i in enumerate(order):
        running = max(running, min(1.0, (m - rank) * ps[i]))
        adj[i] = running
    return adj.tolist()


def main():
    df = load()
    out = {"counts": {"|".join(map(str, k)): int(v)  # str keys (JSON); serialization fix only
                      for k, v in df.groupby(["setting", "rule", "n"]).size().to_dict().items()}}
    agg = df.groupby(["setting", "rule", "n"]).agg(runs=("seed", "count"), gain=("gain", "mean"),
                                                   gain_se=("gain", "sem"), gap=("gap", "mean"),
                                                   commits=("commits", "mean"), harmful=("harmful", "sum"),
                                                   all_commits=("commits", "sum"), short=("short", "mean"))
    print(agg.round(2).to_string())
    out["table"] = {f"{k[0]}|{k[1]}|{k[2]}": v for k, v in agg.round(4).to_dict(orient="index").items()}
    rep = {}
    # H1
    h1 = {s: paired(df, s, ("greedy", 256), ("greedy", 16)) for s in ["V2a", "V2c", "V2d"]}
    ps = [h1[s]["p"] if h1[s] else 1.0 for s in h1]
    for s, a in zip(h1, holm(ps)):
        if h1[s]:
            h1[s]["p_holm"] = a
            g = df[(df.setting == s) & (df.rule == "greedy")]
            h1[s]["spearman"] = float(stats.spearmanr(g.n, g.gain).correlation) if len(g) > 3 else None
            h1[s]["spearman_p"] = float(stats.spearmanr(g.n, g.gain).pvalue) if len(g) > 3 else None
    rep["H1"] = h1
    # H2
    h2 = {s: paired(df, s, ("greedy", 16), ("greedy", 256), col="gap") for s in ["V2a", "V2b", "V2c", "V2d"]}
    ps = [h2[s]["p"] if h2[s] else 1.0 for s in h2]
    for s, a in zip(h2, holm(ps)):
        if h2[s]:
            h2[s]["p_holm"] = a
    rep["H2"] = h2
    # H3
    b = df[(df.setting == "V2b") & (df.rule == "greedy") & (df.n == 16)].gain
    if len(b) >= 2:
        rep["H3"] = dict(mean=float(b.mean()), se=float(b.std(ddof=1) / np.sqrt(len(b))),
                         p_t=float(stats.ttest_1samp(b, 0.0).pvalue), losing=int((b < 0).sum()), runs=int(len(b)),
                         p_sign=float(stats.binomtest(int((b < 0).sum()), int((b != 0).sum()), 0.5).pvalue)
                         if (b != 0).sum() else None)
    # H4 / H5 pooled and per setting
    for hname, rule in [("H4", "pilot"), ("H5", "confirm")]:
        per = {s: paired(df, s, (rule, 16), ("greedy", 16)) for s in ["V2a", "V2b", "V2c", "V2d"]}
        diffs = []
        for s in per:
            x = df[(df.setting == s) & (df.rule == rule) & (df.n == 16)].set_index("seed").gain
            y = df[(df.setting == s) & (df.rule == "greedy") & (df.n == 16)].set_index("seed").gain
            idx = x.index.intersection(y.index)
            diffs += list((x[idx] - y[idx]).values)
        ps = [per[s]["p"] if per[s] else 1.0 for s in per]
        for s, a in zip(per, holm(ps)):
            if per[s]:
                per[s]["p_holm"] = a
        pooled = dict(diff=float(np.mean(diffs)), se=float(np.std(diffs, ddof=1) / np.sqrt(len(diffs))),
                      p=float(stats.ttest_1samp(diffs, 0.0).pvalue), pairs=len(diffs),
                      wins=int((np.array(diffs) > 0).sum())) if len(diffs) > 2 else None
        rep[hname] = dict(pooled=pooled, per_setting=per)
    # secondary: pilot vs mcnemar, and all rules vs greedy at n=16/64
    sec = {}
    for n in [16, 64]:
        for s in ["V2a", "V2b", "V2c", "V2d"]:
            for r in ["mcnemar", "pilot", "confirm"]:
                sec[f"{s}|{r}-greedy|n{n}"] = paired(df, s, (r, n), ("greedy", n))
            sec[f"{s}|pilot-mcnemar|n{n}"] = paired(df, s, ("pilot", n), ("mcnemar", n))
    rep["secondary"] = sec
    # stronger proposer H1/H2
    rep["strong"] = {s: dict(H1=paired(df, s, ("greedy", 256), ("greedy", 16)),
                             H2=paired(df, s, ("greedy", 16), ("greedy", 256), col="gap"))
                     for s in ["V2s_trec", "V2s_banking77", "V2s_gsm8k"]}
    out["report"] = rep
    json.dump(out, open(os.path.join(HERE, "..", "results", "v2_analysis.json"), "w"), indent=1, default=str)
    for k, v in rep.items():
        print(k, json.dumps(v, default=str)[:1500])


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/audit_gepa_logs.py <==
"""Audit GEPA run logs for infrastructure errors (which DSPy silently scores as wrong answers).
Usage: python audit_gepa_logs.py LOGDIR  -> prints runs whose logs contain connection/file-descriptor errors."""
import glob
import os
import re
import sys

SIG = re.compile(r"Too many open files|Errno 24|APIConnectionError|ConnectError|Connection refused|InternalServerError|"
                 r"ServiceUnavailable|APITimeoutError|ReadTimeout|RemoteDisconnected")
CTX = re.compile(r"ContextWindowExceededError")
bad, ctx = {}, {}
for p in sorted(glob.glob(os.path.join(sys.argv[1], "G_*.log"))):
    lines = open(p, encoding="utf-8", errors="replace").read().splitlines()
    hits = [l.strip()[:160] for l in lines if SIG.search(l)]
    ctx[os.path.basename(p)[:-4]] = sum(1 for l in lines if l.startswith("dspy.utils.exceptions.ContextWindowExceededError"))
    if hits:
        bad[os.path.basename(p)[:-4]] = (len(hits), hits[0])
for k, (n, first) in bad.items():
    print(f"{k}\t{n}\t{first}")
print(f"{len(bad)} runs with infrastructure-error signatures", file=sys.stderr)
print("reflection context-window failures per run:", {k: v for k, v in ctx.items() if v}, file=sys.stderr)


==> anc/winners_curse_supplement/code/audit_report.py <==
"""How should a loop report its gain? (round-2 R1-Q6: estimate the incumbent's inflation within the loop.)

For every non-oracle greedy/gate run of the confirmatory study (V2a-d, all arms), the 14B-proposer runs (V2s) and the
Qwen3.5-4B runs (V3q), we compare three reports of the gain of the incumbent after generation T-1 over the seed
(the last incumbent whose per-item gold vector is recorded):
  self-report   selection-set score of the incumbent minus that of the seed (what the loop sees);
  shrinkage     the same sum over commits, but each committed candidate's measured advantage over its generation's mean
                is shrunk by the causal h_t of online_causal.py (s^2 and v_cc from generations 1..t of this run on its
                selection set); no extra evaluations;
  audit(m)      the gain on m audit items that are never used for selection (a random subset of one half of the gold
                set), scored for the seed and the incumbent only.
Truth is the gain on the other half of the gold set (300 items). Repeated over 50 random halvings/audit draws.
Cost of the audit: 2m evaluations if the seed and the final incumbent are scored, against K*n*T for the loop.
Writes results/audit_report.json.
"""
import glob
import json
import os
import re

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")
MS = (16, 32, 64, 128)


def bits(s):
    return np.frombuffer(s.encode(), np.uint8).astype(np.int16) - 48


def shrunk_gain(d):
    """Model-based estimate of the gain after generation T-1 from selection-set data only."""
    n = d["args"]["n"]
    W, df, vs, total = 0.0, 0, 0.0, 0.0
    for g in d["gens"][:-1]:
        cands = [c for c in g.get("cands") or [] if c.get("dbits")]
        if len(cands) < 2:
            if g["accepted"] and cands:  # a single candidate: no within-generation information, count as measured
                total += (bits(cands[0]["dbits"]) - bits(g["inc_dbits"])).mean()
            continue
        inc = bits(g["inc_dbits"])
        D = np.stack([bits(c["dbits"]) - inc for c in cands])
        dA = D.mean(1)
        dof = len(dA) - 1
        W += ((dA - dA.mean()) ** 2).sum(); df += dof
        pair_noise = []
        for a in range(len(cands)):
            for b in range(a + 1, len(cands)):
                dd = D[a] - D[b]
                pair_noise.append(((dd != 0).mean() - dd.mean() ** 2) / 2)
        # Use the same degrees-of-freedom weights as the accumulated spread.
        vs += dof * float(np.mean(pair_noise))
        vcc = vs / df
        s2 = max(W / df - vcc / n, 0.0)
        h = s2 / (s2 + vcc / n) if s2 + vcc / n > 0 else 0.0
        if g["accepted"]:
            j = [c["h"] for c in cands].index(g["accepted_h"]) if g.get("accepted_h") in [c["h"] for c in cands] \
                else int(np.argmax(dA))
            total += dA.mean() + h * (dA[j] - dA.mean())
    return total


def main(reps=50, seed=0):
    rng = np.random.default_rng(seed)
    rows = []
    for p in sorted(glob.glob(os.path.join(RUNS, "V2[abcds]_*.json")) + glob.glob(os.path.join(RUNS, "V3q_*.json"))):
        name = os.path.basename(p)[:-5]
        if "oracle" in name:
            continue
        m = re.match(r"(V2[abcds]|V3q)_(\w+?)_(\w+)_n(\d+)_s(\d+)", name)
        pre, task, rule, n, s = m.groups()
        d = json.load(open(p))
        if "final_artifact" not in d or len(d["gens"]) < 2:
            continue
        last = d["gens"][-1]  # incumbent entering the last generation = after generation T-1
        g0, gT = bits(d["seed_gbits"]), bits(last["inc_gbits"])
        self_rep = bits(last["inc_dbits"]).mean() - bits(d["seed_dbits"]).mean()
        shr = shrunk_gain(d)
        ng = len(g0)
        errs = {k: [] for k in ["self", "shrunk"] + [f"audit{m_}" for m_ in MS]}
        truths = []
        for _ in range(reps):
            perm = rng.permutation(ng)
            P, T = perm[:ng // 2], perm[ng // 2:]
            truth = (gT[T] - g0[T]).mean()
            truths.append(truth)
            errs["self"].append(self_rep - truth)
            errs["shrunk"].append(shr - truth)
            for m_ in MS:
                A = P[:m_]
                errs[f"audit{m_}"].append((gT[A] - g0[A]).mean() - truth)
        rows.append(dict(setting=f"{pre}_{task}", rule=rule, n=int(n), seed=int(s), truth=float(np.mean(truths)) * 100,
                         **{f"bias_{k}": float(np.mean(v)) * 100 for k, v in errs.items()},
                         **{f"mse_{k}": float(np.mean(np.square(v))) * 1e4 for k, v in errs.items()}))
    out = {}
    keys = ["self", "shrunk"] + [f"audit{m_}" for m_ in MS]
    for n in (16, 64, 256):
        r = [x for x in rows if x["n"] == n]
        out[f"n{n}"] = dict(runs=len(r), truth=float(np.mean([x["truth"] for x in r])),
                            **{f"bias_{k}": float(np.mean([x[f"bias_{k}"] for x in r])) for k in keys},
                            **{f"rmse_{k}": float(np.sqrt(np.mean([x[f"mse_{k}"] for x in r]))) for k in keys})
        o = out[f"n{n}"]
        print(f"n={n} runs={o['runs']} truth={o['truth']:.1f} | " + "  ".join(
            f"{k}: bias {o['bias_' + k]:+.1f} rmse {o['rmse_' + k]:.1f}" for k in keys), flush=True)
    for st in sorted(set(x["setting"] for x in rows)):
        r = [x for x in rows if x["setting"] == st and x["n"] == 16 and x["rule"] == "greedy"]
        if r:
            print(st, "greedy n16:", {k: round(float(np.mean([x[f"bias_{k}"] for x in r])), 1) for k in ["self", "shrunk", "audit64"]})
    json.dump(dict(summary=out, rows=rows), open(os.path.join(HERE, "..", "results", "audit_report.json"), "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/check_pilot_priors.py <==
"""Recompute the phase-indexed pilot priors with pilot_priors.py's code and compare them with the frozen file
results/pilot_priors.json (frozen at 15:54 on the day of the confirmatory launch), without overwriting it.

One source run, E1_trec_oracle_s2 (llama.cpp oracle run, 20 generations), was still running when the priors were
frozen. Its record gives the elapsed time of every generation; the run finished writing at 16:01:13 with generation 20
at 8617 s, so generations up to 17 (8103 s) had been written at 15:54:16 and generation 18 (8295 s) had not. The
frozen 1.5B-TREC prior is reproduced exactly from those 17 generations, and the check below applies that cut.
"""
import json
import os

from analyze_e1 import load
from pilot_priors import FROZEN_GENERATION_CUTS, SOURCES, phase_prior

HERE = os.path.dirname(os.path.abspath(__file__))
CUT = FROZEN_GENERATION_CUTS


def main():
    frozen = json.load(open(os.path.join(HERE, "..", "results", "pilot_priors.json")))
    worst = 0.0
    for key, pats in SOURCES.items():
        rows = []
        for p in pats:
            rows += [r for r in load(p + ".json") if r["gen"] <= CUT.get(r["run"], 10 ** 9)]
        new = phase_prior(rows, historical=True)
        for phase in ("phase1", "phase2"):
            d = max(abs(a - b) for a, b in zip(new[phase], frozen[key][phase]))
            worst = max(worst, d)
            print(key, phase, "recomputed", [round(x, 5) for x in new[phase]], "frozen",
                  [round(x, 5) for x in frozen[key][phase]])
    print("largest absolute difference:", worst)
    if worst > 1e-9:
        raise SystemExit("recomputed priors differ from the frozen file")


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/commit_prediction.py <==
"""How much do accepted commits in native loops overstate their gain, compared with the fresh-set model?

Proposition 1 describes the best-measured candidate of a generation on a fresh selection set, before any acceptance
filter. A greedy commit is that candidate conditioned on a positive measured gain. This script computes that
acceptance-conditioned reference value for every commit of the confirmatory greedy runs (V2a-d; native loops with
n = 16, 64, 256; eight seeds) and compares it with the observed overstatement. It is a post hoc, descriptive analysis.
  * prior (mu, s^2): the phase-indexed pilot priors frozen before the confirmatory launch (results/pilot_priors.json;
    generation 1 vs later), fitted to held-out effects of separate, oracle-instrumented exploratory runs;
  * noise: e_eta^2 = v_cc/n and e_c^2 = (v - v_cc)/n from the item vectors of that generation's candidates on the
    loop's own selection set (what the loop observes);
  * reference: Monte Carlo of the Gaussian model of Assumption 1 with the generation's K, conditioned on the greedy
    acceptance event max_k Delta_hat_k > 0 (unconditional value also reported);
  * observed: the commit's measured gain on the selection set minus its estimated held-out effect (change in the
    incumbent's accuracy on the 600 held-out items).
Commits fall into three groups. Generation-1 commits are the only ones the fresh-set model describes: the incumbent is
the seed and no earlier decision has been made on the selection set. Delayed first commits also have the seed as
incumbent, but follow one or more rejections on the same items, which condition the selection-set errors; they get the
later-generation prior although their incumbent is still the seed. Later commits are made against an incumbent that
was itself selected on the selection set. For the last two groups the model value is a fresh-set reference, not a
prediction. Intervals: 95% bootstrap over runs, conditional on the pilot prior and the fixed gold items.
Writes results/commit_prediction.json, paper/tab_commits.tex and paper/tab_commits_setting.tex.
"""
import glob
import json
import os


import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
RES = os.path.join(HERE, "..", "results")
RUNS = os.path.join(RES, "runs")
SETTINGS = {"V2a": ("qwen2.5-1.5b/trec", "1.5B TREC"), "V2b": ("qwen2.5-1.5b/banking77", "1.5B Banking77"),
            "V2c": ("qwen2.5-7b/trec", "7B TREC"), "V2d": ("qwen2.5-1.5b/gsm8k", "1.5B GSM8K")}
rng = np.random.default_rng(0)


def bits(s):
    return np.frombuffer(s.encode(), np.uint8).astype(np.int16) - 48


def predict(mu, s2, ec2, ee2, K, sims=40000):
    D = mu + np.sqrt(s2) * rng.standard_normal((sims, K))
    M = D + np.sqrt(ec2) * rng.standard_normal((sims, 1)) + np.sqrt(ee2) * rng.standard_normal((sims, K))
    k = M.argmax(1)
    over = M[np.arange(sims), k] - D[np.arange(sims), k]
    acc = M[np.arange(sims), k] > 0
    return float(over[acc].mean()) if acc.any() else float("nan"), float(over.mean())


def commits():
    pri = json.load(open(os.path.join(RES, "pilot_priors.json")))
    rows = []
    for pre, (key, lab) in SETTINGS.items():
        P = pri[key]
        for p in sorted(glob.glob(os.path.join(RUNS, f"{pre}_*_greedy_n*_s*.json"))):
            d = json.load(open(p))
            if "final_artifact" not in d:
                continue
            n = d["args"]["n"]
            run = os.path.basename(p)[:-5]
            first = True
            for g in d["gens"]:
                if not g["accepted"]:
                    continue
                cands = [c for c in g["cands"] if c.get("dbits")]
                acc = [c for c in cands if c["h"] == g["accepted_h"]]
                if not acc or len(cands) < 1:
                    continue
                inc_d, inc_g = bits(g["inc_dbits"]), bits(g["inc_gbits"])
                X = np.stack([bits(c["dbits"]) - inc_d for c in cands]).astype(float)
                v = float(np.mean([(x != 0).mean() - x.mean() ** 2 for x in X]))
                pairs = [((X[a] - X[b]) != 0).mean() / 2 - (X[a] - X[b]).mean() ** 2 / 2
                         for a in range(len(X)) for b in range(a + 1, len(X))]
                vcc = float(np.mean(pairs)) if pairs else v / 2
                mu, s2 = P["phase1"] if g["gen"] == 1 else P["phase2"]
                pc, pu = predict(mu, s2, max(v - vcc, 0.0) / n, vcc / n, len(cands))
                meas = float((bits(acc[0]["dbits"]) - inc_d).mean())
                held = float(g["gold"] - inc_g.mean())
                group = ("gen1" if g["gen"] == 1 else "delayed") if first else "later"
                rows.append(dict(setting=lab, run=run, n=n, gen=g["gen"], first=first, group=group, K=len(cands),
                                 obs=(meas - held) * 100, pred=pc * 100, pred_uncond=pu * 100, measured=meas * 100,
                                 heldout=held * 100))
                first = False
    return rows


def boot(rows, B=4000, seed=1):
    r = np.random.default_rng(seed)
    runs = sorted({x["run"] for x in rows})
    by = {u: [x for x in rows if x["run"] == u] for u in runs}
    diffs = []
    for _ in range(B):
        s = [x for u in r.choice(runs, len(runs)) for x in by[u]]
        diffs.append(np.mean([x["obs"] - x["pred"] for x in s]))
    return [float(np.percentile(diffs, 2.5)), float(np.percentile(diffs, 97.5))]


GROUPS = (("gen1", "generation 1"), ("delayed", "delayed first"), ("later", "later"))


def summarize(r, with_ci=True):
    o = dict(commits=len(r), runs=len({x["run"] for x in r}), obs=float(np.mean([x["obs"] for x in r])),
             pred=float(np.mean([x["pred"] for x in r])), pred_uncond=float(np.mean([x["pred_uncond"] for x in r])))
    if with_ci:
        o["ci_obs_minus_pred"] = boot(r)
    return o


def write_table(path, lines):
    open(os.path.join(HERE, "..", "paper", path), "w", encoding="utf-8").write("\n".join(lines) + "\n")


def main():
    rows = commits()
    out = {}
    for n in (16, 64, 256):
        for g, _ in GROUPS:
            r = [x for x in rows if x["n"] == n and x["group"] == g]
            if r:
                o = out[f"{n}|{g}"] = summarize(r)
                print(f"n={n:3d} {g:8s} commits={o['commits']:3d} obs {o['obs']:5.1f} pred(accepted) {o['pred']:5.1f} "
                      f"pred(unconditional) {o['pred_uncond']:5.1f} obs-pred CI {np.round(o['ci_obs_minus_pred'], 1)}")
    for lab in [v[1] for v in SETTINGS.values()]:
        for n in (16, 64, 256):
            for g, _ in GROUPS:
                r = [x for x in rows if x["setting"] == lab and x["n"] == n and x["group"] == g]
                out[f"{lab}|{n}|{g}"] = summarize(r, with_ci=False) if r else dict(commits=0)
    json.dump(dict(summary=out, rows=rows), open(os.path.join(RES, "commit_prediction.json"), "w"), indent=1)

    L = [r"\begin{tabular}{llcccccc}", r"\toprule",
         r"$n$ & commits & number & runs & observed & model, accepted & model, unconditional & "
         r"obs.\ $-$ model (95\% CI) \\", r"\midrule"]
    for n in (16, 64, 256):
        for i, (g, name) in enumerate(GROUPS):
            o = out.get(f"{n}|{g}")
            if o:
                lo, hi = o["ci_obs_minus_pred"]
                L.append(f"{n if i == 0 else ''} & {name} & {o['commits']} & {o['runs']} & {o['obs']:.1f} & "
                         f"{o['pred']:.1f} & {o['pred_uncond']:.1f} & {o['obs'] - o['pred']:+.1f} "
                         f"[{lo:+.1f}, {hi:+.1f}] " + r"\\")
        L.append(r"\midrule")
    L[-1] = r"\bottomrule"
    L.append(r"\end{tabular}")
    write_table("tab_commits.tex", L)

    L = [r"\begin{tabular}{llccc}", r"\toprule",
         r"Setting & $n$ & generation 1 & delayed first & later \\", r"\midrule"]
    for lab in [v[1] for v in SETTINGS.values()]:
        for i, n in enumerate((16, 64, 256)):
            cells = []
            for g, _ in GROUPS:
                o = out[f"{lab}|{n}|{g}"]
                cells.append(f"{o['obs']:.1f} / {o['pred']:.1f} ({o['commits']})" if o["commits"] else "--")
            L.append(f"{lab if i == 0 else ''} & {n} & " + " & ".join(cells) + r" \\")
        L.append(r"\midrule")
    L[-1] = r"\bottomrule"
    L.append(r"\end{tabular}")
    write_table("tab_commits_setting.tex", L)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/decision_analysis_v2.py <==
"""Leak-free decision-level evaluation of acceptance rules (revision after round-1 reviews).

For every generation of the oracle-instrumented (v1) runs we know each candidate's item-level scores on the gold
pool. The gold pool is split once (per setting) into halves G1 and G2:
  * priors (pilot and reference) are estimated from true effects measured on G1 only;
  * decisions are simulated on fresh pseudo selection sets A drawn from G2 (n items) and credited with the true
    effect on B = G2 \\ A.
Pilot priors come from *other* runs of the same model and task (leave-one-run-out; for 1.5B TREC/Banking77 the
other inference stack's oracle runs); GSM8K has a single oracle run and therefore no pilot. The reference
"population prior" is phase-indexed (generation 1 vs later) and estimated in-sample from the evaluated runs' own
effects on G1 (a favorable, non-deployable reference that includes the evaluated generation in single-run
phase-1 settings, but does not use the G2 decision or credit items).
Uncertainty: cluster bootstrap over generations within each setting.
Output: results/decision_v2.json and a printed summary.
"""
import json
import os
import sys

import numpy as np
from scipy import stats

import accept
from analyze_e1 import load

HERE = os.path.dirname(os.path.abspath(__file__))
SETTINGS = {  # evaluated pattern: pilot pattern (None = no pilot available)
    "R1_trec_oracle_*": "E1_trec_oracle_*", "E1_trec_oracle_*": "R1_trec_oracle_*",
    "R1_banking77_oracle_*": "E1_banking77_oracle_*", "E1_banking77_oracle_*": "R1_banking77_oracle_*",
    "R2_trec_oracle_*": "R2_trec_oracle_*", "R2_banking77_oracle_*": "R2_banking77_oracle_*",
    "R3_gsm8k_oracle_*": None}
RULES = ["greedy", "mcnemar05", "mcnemar20", "eprocess", "confirm", "pilot", "pilot_np", "popprior",
         "mcnemar_tuned", "thresh_tuned"]
ALPHAS = (0.01, 0.05, 0.1, 0.2, 0.3, 0.5)
TAUS = (0.0, 0.01, 0.02, 0.03, 0.05, 0.075, 0.1, 0.15)


def group(rows):
    runs = {}
    for r in rows:
        runs.setdefault(r["run"], {}).setdefault(r["gen"], []).append(r)
    return runs


def phase_effects(rows, items, exclude_run=None):
    """True effects on `items` for each generation, split by phase; returns dict phase -> list of arrays."""
    out = {"phase1": [], "phase2": []}
    for run, gens in group(rows).items():
        if run == exclude_run:
            continue
        for g, cs in gens.items():
            if len(cs) < 2:
                continue
            d = np.array([(c["cg"][items].astype(int) - c["inc_g"][items]).mean() for c in cs])
            out["phase1" if g == 1 else "phase2"].append(d)
    return out


def gaussian_prior(eff, n_items, rows_q=None):
    pri = {}
    for ph, arrs in eff.items():
        if not arrs:
            pri[ph] = None
            continue
        mu = float(np.mean([a.mean() for a in arrs]))
        dof = sum(len(a) - 1 for a in arrs)
        var = sum(((a - a.mean()) ** 2).sum() for a in arrs) / max(dof, 1)
        noise = 0.15 / n_items  # gold-subset noise of a paired difference (v ~ 0.15)
        pri[ph] = (mu, max(var - noise, 1e-4))
    return pri


def eprocess_pace(d, alpha=0.05, lam=0.5):
    """PACE-style sequential test with a fixed bet on win/loss items; commit iff wealth reaches 1/alpha."""
    w = 1.0
    for x in d:
        if x != 0:
            w *= 1 + lam * x
            if w >= 1 / alpha:
                return True
    return False


def mcnemar_p(incA, cA, dh):
    """Best-measured candidate and its one-sided exact McNemar p-value against the incumbent."""
    i = int(np.argmax(dh))
    b = int(np.sum((cA[i] == 1) & (incA == 0)))
    c = int(np.sum((cA[i] == 0) & (incA == 1)))
    if b + c == 0 or b <= c:
        return i, 1.0
    return i, float(stats.binom.sf(b - 1, b + c, 0.5))


def tune_on_pilot(prow, G1, n, exclude_run, reps=10, seed=7):
    """Calibrated fixed-level baselines (added after round-1 review): choose McNemar's alpha and a threshold on the
    measured gain to maximize value on the pilot runs, with selection sets drawn from G1 and credit on the rest of
    G1 (the evaluation half G2 is never used)."""
    rng = np.random.default_rng(seed)
    va, vt = np.zeros(len(ALPHAS)), np.zeros(len(TAUS))
    for run, gens in group(prow).items():
        if run == exclude_run:
            continue
        for g, cs in gens.items():
            if len(cs) < 2:
                continue
            inc = cs[0]["inc_g"]
            for _ in range(reps):
                pa = rng.permutation(G1)
                A, B = pa[:n], pa[n:]
                incA = inc[A].astype(np.int8)
                cA = [c["cg"][A].astype(np.int8) for c in cs]
                dh = np.array([x.mean() - incA.mean() for x in cA])
                i, p = mcnemar_p(incA, cA, dh)
                t = float((cs[i]["cg"][B].astype(int) - inc[B]).mean())
                va += np.array([t if p < a else 0.0 for a in ALPHAS])
                vt += np.array([t if dh[i] > tau else 0.0 for tau in TAUS])
    return ALPHAS[int(np.argmax(va))], TAUS[int(np.argmax(vt))]


COMMITS = {}  # pattern -> n -> rule -> [(committed, harmful, harmful by more than 1.8 points)]


def evaluate(pattern, pilot_pattern, ns=(16, 32, 64, 128), reps=40, seed=0):
    rng = np.random.default_rng(seed)
    rows = load(pattern + ".json")
    prow = load(pilot_pattern + ".json") if pilot_pattern else None
    ng = len(rows[0]["cg"])
    perm = np.random.default_rng(123).permutation(ng)
    G1, G2 = perm[: ng // 2], perm[ng // 2:]
    runs = group(rows)
    res = {n: {k: {} for k in RULES + ["best"]} for n in ns}  # n -> rule -> {gen_key: [gains]}
    for run, gens in runs.items():
        pil = gaussian_prior(phase_effects(prow, G1, exclude_run=run), len(G1)) if prow else None
        pil_np = phase_effects(prow, G1, exclude_run=run) if prow else None
        pop = gaussian_prior(phase_effects(rows, G1), len(G1))
        tuned = {n: tune_on_pilot(prow, G1, n, run) for n in ns} if prow else None
        print("tuned", pattern, run, tuned, flush=True)
        for g, cs in gens.items():
            if len(cs) < 2:
                continue
            ph = "phase1" if g == 1 else "phase2"
            key = f"{run}|{g}"
            inc = cs[0]["inc_g"]
            for n in ns:
                for _ in range(reps):
                    pa = rng.permutation(G2)
                    A, B = pa[:n], pa[n:]
                    incA = inc[A].astype(np.int8)
                    cA = [c["cg"][A].astype(np.int8) for c in cs]
                    tB = np.array([(c["cg"][B].astype(int) - inc[B]).mean() for c in cs])
                    summ = [{"dhat": float(x.mean() - incA.mean()), "disc": float(np.mean(x != incA))} for x in cA]
                    dh = np.array([s["dhat"] for s in summ])
                    i = int(np.argmax(dh))
                    dec = {"greedy": i if dh[i] > 0 else None,
                           "mcnemar05": accept.McNemar(0.05).decide(incA, cA, summ),
                           "mcnemar20": accept.McNemar(0.20).decide(incA, cA, summ),
                           "eprocess": i if eprocess_pace(cA[i].astype(int) - incA.astype(int)) else None,
                           "confirm": accept.Confirm().decide(incA, cA, summ)}
                    if tuned is None:
                        dec["mcnemar_tuned"] = dec["thresh_tuned"] = "NA"
                    else:
                        _, pv = mcnemar_p(incA, cA, dh)
                        dec["mcnemar_tuned"] = i if pv < tuned[n][0] else None
                        dec["thresh_tuned"] = i if dh[i] > tuned[n][1] else None
                    gstat = accept.EmpiricalBayes()._gen_stats(incA, cA, summ)
                    for name, pri in [("pilot", pil), ("popprior", pop)]:
                        if pri is None or pri.get(ph) is None:
                            dec[name] = "NA"
                            continue
                        mu, s2 = pri[ph]
                        a = s2 + gstat["e_eta2"]
                        hw = s2 / a
                        m = dh.mean()
                        post = mu + hw * (dh - m) + hw * a / (a + len(dh) * gstat["e_c2"]) * (m - mu)
                        j = int(np.argmax(post))
                        dec[name] = j if (post[j] > 0 and dh[j] > 0) else None
                    if pil_np is None or not pil_np.get(ph):
                        dec["pilot_np"] = "NA"
                    else:  # nonparametric prior: pooled pilot true effects; heteroscedastic Gaussian noise
                        prior_pts = np.concatenate(pil_np[ph])
                        v = np.maximum(np.array([s["disc"] for s in summ]) - dh ** 2, 1.0 / n) / n
                        post = []
                        for k in range(len(dh)):
                            w = stats.norm.pdf((dh[k] - prior_pts) / np.sqrt(v[k]))
                            post.append(float((w * prior_pts).sum() / max(w.sum(), 1e-300)))
                        j = int(np.argmax(post))
                        dec["pilot_np"] = j if (post[j] > 0 and dh[j] > 0) else None
                    for k, d in dec.items():
                        if d == "NA":
                            continue
                        res[n][k].setdefault(key, []).append(0.0 if d is None else float(tB[d]))
                        # commit and harmful-commit tallies (round-2 R1-Q7); no random draws, results unchanged
                        COMMITS.setdefault(pattern, {}).setdefault(n, {}).setdefault(k, []).append(
                            (d is not None, d is not None and tB[d] < 0, d is not None and tB[d] < -0.018))
                    res[n]["best"].setdefault(key, []).append(max(0.0, float(tB.max())))
    return res


def boot_mean(per_setting, B=2000, seed=1):
    """per_setting: list of dicts gen_key -> mean gain. Mean over settings of mean over generations; cluster
    bootstrap over generations within each setting."""
    rng = np.random.default_rng(seed)
    arrs = [np.array(list(d.values())) for d in per_setting if d]
    point = float(np.mean([a.mean() for a in arrs]))
    bs = [np.mean([a[rng.integers(0, len(a), len(a))].mean() for a in arrs]) for _ in range(B)]
    return point, float(np.percentile(bs, 2.5)), float(np.percentile(bs, 97.5))


if __name__ == "__main__":
    allres = {}
    for pat, pil in SETTINGS.items():
        allres[pat] = evaluate(pat, pil)
        print("done", pat, flush=True)
    summary = {}
    ns = (16, 32, 64, 128)
    for n in ns:
        summary[n] = {}
        for k in RULES + ["best"]:
            per = [{g: np.mean(v) for g, v in allres[p][n][k].items()} for p in SETTINGS if allres[p][n][k]]
            summary[n][k] = boot_mean(per) + (len(per),)
        for base in ["greedy", "mcnemar05", "mcnemar_tuned", "thresh_tuned"]:
            for k in RULES:
                if k == base:
                    continue
                per = []
                for p in SETTINGS:
                    a, b = allres[p][n][k], allres[p][n][base]
                    common = sorted(set(a) & set(b))  # fixed order: reproducible bootstrap
                    if common:
                        per.append({g: np.mean(a[g]) - np.mean(b[g]) for g in common})
                summary[n][f"{k}-{base}"] = boot_mean(per) + (len(per),)
    out = {"summary": {str(n): v for n, v in summary.items()},
           "per_setting": {p: {str(n): {k: float(np.mean([np.mean(v) for v in allres[p][n][k].values()]))
                                        for k in RULES + ["best"] if allres[p][n][k]} for n in ns} for p in SETTINGS}}
    json.dump(out, open(os.path.join(HERE, "..", "results", "decision_v2.json"), "w"), indent=1)
    # commit rate and share of commits that are harmful, mean over settings (settings where the rule is defined)
    com = {}
    for n in ns:
        com[n] = {}
        for k in RULES:
            per = [np.array(COMMITS[p][n][k]) for p in SETTINGS if k in COMMITS.get(p, {}).get(n, {})]
            rate = [a[:, 0].mean() for a in per]
            harm = [a[a[:, 0], 1].mean() for a in per if a[:, 0].any()]
            harm18 = [a[a[:, 0], 2].mean() for a in per if a[:, 0].any()]
            com[n][k] = dict(commit_rate=float(np.mean(rate)), harmful_share=float(np.mean(harm)),
                             harmful_share_18=float(np.mean(harm18)), settings=len(per))
        print(f"n={n} commits: " + "  ".join(f"{k}={v['commit_rate']:.2f}/{v['harmful_share']:.2f}/{v['harmful_share_18']:.2f}"
                                             for k, v in com[n].items()))
    json.dump({str(n): v for n, v in com.items()}, open(os.path.join(HERE, "..", "results", "decision_v2_commits.json"), "w"),
              indent=1)
    for n in ns:
        print(f"n={n}: " + "  ".join(f"{k}={v[0]*100:+.2f}[{v[1]*100:+.2f},{v[2]*100:+.2f}]"
                                       for k, v in summary[n].items() if "-" not in k))
        print("   diffs: " + "  ".join(f"{k}={v[0]*100:+.2f}[{v[1]*100:+.2f},{v[2]*100:+.2f}]"
                                        for k, v in summary[n].items() if "-" in k and k.split('-')[0] in ("pilot", "pilot_np", "confirm", "mcnemar20", "popprior", "mcnemar_tuned", "thresh_tuned")))


==> anc/winners_curse_supplement/code/duplicate_sensitivity.py <==
"""Post-hoc sensitivity of primary v2 tests to exact-question duplicates in TREC.

Original runs and primary reported results remain unchanged. This removes 12
TREC gold items with an exact-question match anywhere in the confirmatory
selection/feedback pool, leaving 588 gold items. The audit manifest records the
pool checksum and duplicate pairs; one final score vector absent from the run
record was recovered from the existing response cache, without model inference.
Only primary-test arms need final vectors (n=16 and greedy n=256).
"""
import collections
import hashlib
import json
from pathlib import Path

import numpy as np
from scipy import stats

ROOT = Path(__file__).resolve().parent.parent
SETTINGS = ("V2a", "V2b", "V2c", "V2d")


def read_json(path):
    return json.loads(path.read_text(encoding="utf-8"))


def bits(value):
    assert value and set(value) <= {"0", "1"}
    return np.frombuffer(value.encode(), dtype=np.uint8).astype(np.int16) - 48


def sha(value):
    return hashlib.sha256(value).hexdigest()


def test(values):
    values = np.asarray(values)
    return dict(diff=float(values.mean()), se=float(stats.sem(values)),
                p=float(stats.ttest_1samp(values, 0).pvalue),
                wins=int((values > 0).sum()), pairs=len(values))


def holm(per):
    order = sorted(per, key=lambda key: per[key]["p"])
    previous = 0.0
    for i, key in enumerate(order):
        previous = max(previous, min(1.0, (len(order) - i) * per[key]["p"]))
        per[key]["p_holm"] = previous


def analyze(rows, prefix=""):
    def paired(setting, a, b, metric):
        x = {r["seed"]: r[prefix + metric] for r in rows
             if r["setting"] == setting and (r["rule"], r["n"]) == a}
        y = {r["seed"]: r[prefix + metric] for r in rows
             if r["setting"] == setting and (r["rule"], r["n"]) == b}
        assert sorted(x) == sorted(y) == list(range(11, 19))
        return np.array([x[k] - y[k] for k in sorted(x)])

    out = {}
    for h, settings, a, b, metric in (
        ("H1", ("V2a", "V2c", "V2d"), ("greedy", 256), ("greedy", 16), "gain"),
        ("H2", SETTINGS, ("greedy", 16), ("greedy", 256), "gap"),
    ):
        out[h] = {s: test(paired(s, a, b, metric)) for s in settings}
        holm(out[h])
    for h, rule in (("H4", "pilot"), ("H5", "confirm")):
        values = {s: paired(s, (rule, 16), ("greedy", 16), "gain") for s in SETTINGS}
        per = {s: test(v) for s, v in values.items()}
        holm(per)
        out[h] = dict(pooled=test(np.concatenate(list(values.values()))), per_setting=per)
    return out


def main():
    manifest = read_json(ROOT / "data/manifests/trec_splits.json")
    audit = read_json(ROOT / "data/manifests/trec_duplicate_audit.json")
    assert audit["pool_sha256"] == manifest["pool_sha256"]
    gold = set(manifest["confirmatory_gold_ids"])
    remaining = set(manifest["pool_ids_in_order"]) - gold - set(manifest["exploratory_gold_ids"])
    dropped = {p["gold_id"] for p in audit["duplicate_pairs"]}
    assert len(dropped) == 12
    for pair in audit["duplicate_pairs"]:
        assert pair["gold_id"] in gold and pair["other_id"] in remaining
    rows, counts, exposures = [], collections.Counter(), []
    for path in sorted((ROOT / "results/runs").glob("V2[abcd]_*.json")):
        d = read_json(path)
        a, last = d["args"], d["gens"][-1]
        assert "final_artifact" in d and len(d["gens"]) == 20
        counts[(path.name[:3], a["rule"], a["n"])] += 1
        if a["task"] == "trec":
            seen_d, seen_f = set(d["D_ids"]), set(d["F_ids"])
            duplicate_d = {p["gold_id"] for p in audit["duplicate_pairs"] if p["other_id"] in seen_d}
            duplicate_f = {p["gold_id"] for p in audit["duplicate_pairs"] if p["other_id"] in seen_f}
            exposures.append(dict(run=path.stem, selection=len(duplicate_d), feedback=len(duplicate_f),
                                  either=len(duplicate_d | duplicate_f)))
        if a["n"] not in (16, 256):
            continue
        seed = bits(d["seed_gbits"])
        old_gain = (last["gold"] - seed.mean()) * 100
        old_gap = (last["proxy"] - last["gold"]) * 100
        gain, gap = old_gain, old_gap
        if a["task"] == "trec":
            if not last["accepted"]:
                final = bits(last["inc_gbits"])
            else:
                recovered = audit["recovered_final_vectors"][path.stem]
                assert sha(path.read_bytes()) == recovered["run_sha256"]
                assert sha(d["final_artifact"].encode()) == recovered["final_artifact_sha256"]
                assert sha(json.dumps(d["gold_ids"], ensure_ascii=False).encode()) == recovered["gold_ids_sha256"]
                final = bits(recovered["gold_bits"])
                assert abs(final.mean() - recovered["recorded_full_accuracy"]) < 1e-12
            assert len(final) == 600 and abs(final.mean() - last["gold"]) < 1e-12
            keep = np.array([item not in dropped for item in d["gold_ids"]])
            assert keep.sum() == 588
            gain = float((final[keep] - seed[keep]).mean() * 100)
            gap = float((last["proxy"] - final[keep].mean()) * 100)
        rows.append(dict(run=path.stem, setting=path.name[:3], rule=a["rule"], n=a["n"], seed=a["seed"],
                         gain=gain, gap=gap, original_gain=old_gain, original_gap=old_gap))
    assert len(counts) == 36 and set(counts.values()) == {8}
    original = analyze(rows, "original_")
    saved = read_json(ROOT / "results/v2_analysis.json")["report"]
    for h in ("H1", "H2", "H4", "H5"):
        calculated = original[h] if h in ("H1", "H2") else {"pooled": original[h]["pooled"], **original[h]["per_setting"]}
        reference = saved[h] if h in ("H1", "H2") else {"pooled": saved[h]["pooled"], **saved[h]["per_setting"]}
        for setting, value in calculated.items():
            for metric in ("diff", "se", "p", "pairs", "wins"):
                assert abs(value[metric] - reference[setting][metric]) < 1e-10, (h, setting, metric)
    sensitivity = analyze(rows)
    # No change to a primary conclusion at alpha=.05, using each stated test family.
    for h in ("H1", "H2"):
        for setting in original[h]:
            assert (original[h][setting]["p_holm"] < .05) == (sensitivity[h][setting]["p_holm"] < .05)
    for h in ("H4", "H5"):
        assert (original[h]["pooled"]["p"] < .05) == (sensitivity[h]["pooled"]["p"] < .05)
        for setting in SETTINGS:
            assert (original[h]["per_setting"][setting]["p_holm"] < .05) == (sensitivity[h]["per_setting"][setting]["p_holm"] < .05)
    # Matching the full score does not identify the historical item vector under
    # inference nondeterminism. Bound the sensitivity across every feasible number
    # of successes on the 12 excluded items; the retained score depends only on
    # this count, so these 13 cases exhaust all possible historical item vectors.
    recovery_name, recovery = next(iter(audit["recovered_final_vectors"].items()))
    recovered_bits = bits(recovery["gold_bits"])
    recorded_successes = int(round(recovery["recorded_full_accuracy"] * 600))
    recovered_row = next(r for r in rows if r["run"] == recovery_name)
    recovered_run = read_json(ROOT / "results/runs" / (recovery_name + ".json"))
    keep = np.array([item not in dropped for item in recovered_run["gold_ids"]])
    recovered_retained_score = recovered_bits[keep].mean()
    worst_cases = []
    for excluded_successes in range(max(0, recorded_successes - 588), min(12, recorded_successes) + 1):
        retained_score = (recorded_successes - excluded_successes) / 588
        shift = (retained_score - recovered_retained_score) * 100
        alternative = [dict(r) for r in rows]
        target = next(r for r in alternative if r["run"] == recovery_name)
        target["gain"] += shift
        target["gap"] -= shift
        result = analyze(alternative)
        for h in ("H1", "H2"):
            for setting in original[h]:
                assert (original[h][setting]["p_holm"] < .05) == (result[h][setting]["p_holm"] < .05)
        for h in ("H4", "H5"):
            assert (original[h]["pooled"]["p"] < .05) == (result[h]["pooled"]["p"] < .05)
            for setting in SETTINGS:
                assert (original[h]["per_setting"][setting]["p_holm"] < .05) == (result[h]["per_setting"][setting]["p_holm"] < .05)
        worst_cases.append(dict(excluded_successes=excluded_successes, tests=result))
    worst_case_ranges = {
        h: {metric: [min(c["tests"][h]["V2c"][metric] for c in worst_cases),
                     max(c["tests"][h]["V2c"][metric] for c in worst_cases)]
            for metric in ("diff", "se", "p", "p_holm")}
        for h in ("H1", "H2")
    }
    exposure = dict(trec_runs=len(exposures), affected_runs=sum(r["either"] > 0 for r in exposures),
                    selection_runs=sum(r["selection"] > 0 for r in exposures),
                    feedback_runs=sum(r["feedback"] > 0 for r in exposures),
                    maximum_exposed_gold_items=max(r["either"] for r in exposures))
    out = dict(description=__doc__, audit_manifest="data/manifests/trec_duplicate_audit.json",
               dropped_gold_ids=sorted(dropped), remaining_gold_items=588,
               exposure=exposure, original=original, sensitivity=sensitivity, rows=rows,
               historical_vector_worst_case=dict(run=recovery_name, feasible_cases=len(worst_cases),
                                                 ranges=worst_case_ranges, cases=worst_cases))
    path = ROOT / "results/duplicate_sensitivity.json"
    path.write_text(json.dumps(out, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(dict(exposure=exposure, sensitivity=sensitivity), indent=2))
    print("Original primary tests reproduced; all primary significance conclusions unchanged, including every feasible historical missing-vector case.")
    print("Worst-case 7B TREC sensitivity ranges:", worst_case_ranges)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/eval_reference.py <==
"""Reference point requested in review: held-out (v2 gold) accuracy of a hand-written TREC instruction that defines
every label (Li & Roth 2002 taxonomy), compared with the one-sentence seed. Writes results/reference_instruction.json."""
import json
import os

import numpy as np

from llm import LLM
from selfimprove import Scorer
from tasks import TASKS, split_pool_v2

SEED = "Classify the question."
MANUAL = (
    "Classify the question by the type of answer it asks for. Output only the label. "
    "ABBR:abb abbreviation; ABBR:exp expansion of an abbreviation. "
    "ENTY: animal; body (organs, body parts); color; cremat (books, films, songs, inventions, creative works); "
    "currency; dismed (diseases, medicine); event; food; instru (musical instrument); lang (language); "
    "letter (letters like a-z); plant; product; religion; sport; substance (elements, materials); symbol; "
    "techmeth (techniques, methods); termeq (equivalent term); veh (vehicle); word (word with a special property); "
    "other (other entity). "
    "DESC:def definition; DESC:desc description; DESC:manner manner of an action (how); DESC:reason reason (why). "
    "HUM:ind individual person; HUM:gr group or organization; HUM:title title of a person; HUM:desc description "
    "of a person. "
    "LOC:city; LOC:country; LOC:state; LOC:mount (mountain); LOC:other (other location). "
    "NUM:code (postcodes, phone codes); count; date; dist (distance); money (price); ord (rank); period (duration); "
    "perc (percentage); speed; temp (temperature); volsize (size, area, volume); weight; other (other number).")

HERE = os.path.dirname(os.path.abspath(__file__))


def main():
    task = TASKS["trec"]()
    gold, _ = split_pool_v2(task, 600)
    out = {"manual_words": len(MANUAL.split())}
    for tag, url, model in [("qwen2.5-1.5b-vllm", "http://localhost:18000", "Qwen/Qwen2.5-1.5B-Instruct"),
                            ("qwen2.5-7b-vllm", "http://localhost:18001", "Qwen/Qwen2.5-7B-Instruct")]:
        sc = Scorer(task, LLM(url, tag, concurrency=32, model_name=model))
        s, m = sc.score([SEED, MANUAL], gold)
        out[model] = dict(seed=float(s.mean()), manual=float(m.mean()))
        print(model, out[model], flush=True)
    json.dump(out, open(os.path.join(HERE, "..", "results", "reference_instruction.json"), "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/fig_breeder.py <==
"""Figure 2: the winner's curse is predictable across models, tasks and inference stacks."""
import json
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

from analyze_e1 import fresh_split_analysis, load, nonparam_prediction, ratio_ci

FIGS = os.path.join(os.path.dirname(__file__), "..", "paper", "figs")
RES = os.path.join(os.path.dirname(__file__), "..", "results")
plt.rcParams.update({"font.size": 7.5, "axes.titlesize": 7.5, "axes.labelsize": 7.5, "legend.fontsize": 6,
                     "xtick.labelsize": 6.5, "ytick.labelsize": 6.5})

SETTINGS = [("R1_trec_oracle_*", "1.5B TREC", "C0", "o"), ("R1_banking77_oracle_*", "1.5B Banking77", "C1", "s"),
            ("R2_trec_oracle_*", "7B TREC", "C2", "^"), ("R2_banking77_oracle_*", "7B Banking77", "C4", "v"),
            ("R3_gsm8k_oracle_*", "1.5B GSM8K", "C3", "D"), ("E1_trec_oracle_*", "1.5B TREC (llama.cpp)", "C5", "P"),
            ("E1_banking77_oracle_*", "1.5B Banking77 (llama.cpp)", "C7", "X"),
            ("V3q_trec_oracle_*", "Qwen3.5-4B TREC", "C8", "*"), ("V3q_banking77_oracle_*", "Qwen3.5-4B Banking77", "C9", "h")]


def plot_ratio_intervals(ax, predicted, observed, intervals, color, marker, label=None):
    """Draw literal CI endpoints, even if a percentile interval excludes its point estimate."""
    bounds = np.asarray(intervals)
    ax.vlines(predicted, bounds[:, 0], bounds[:, 1], color=color, linewidth=0.5)
    ax.plot(predicted, observed, linestyle="none", marker=marker, ms=3, color=color, label=label)


def main():
    data = {}
    for pat, lab, col, mk in SETTINGS:
        rows = load(pat + ".json")
        if not rows:
            continue
        res = fresh_split_analysis(rows, reps=200)
        npred = nonparam_prediction(rows)
        cis = [ratio_ci(np.asarray(r["per_gen_excess"])) for r in res]
        data[lab] = dict(n=[r["n"] for r in res], obs=[r["ratio"] for r in res], gauss=[r["h2_pred"] for r in res],
                         nonpar=[npred[r["n"]] for r in res], cands=len(rows),
                         ci=[[c[1], c[2]] for c in cis])
    json.dump(data, open(os.path.join(RES, "breeder_all.json"), "w"), indent=1)
    fig, axs = plt.subplots(1, 3, figsize=(7.0, 2.45))
    for pat, lab, col, mk in SETTINGS:
        if lab not in data:
            continue
        d = data[lab]
        plot_ratio_intervals(axs[0], d["nonpar"], d["obs"], d["ci"], col, mk, label=lab)
        plot_ratio_intervals(axs[1], d["gauss"], d["obs"], d["ci"], col, mk)
    for ax, t in zip(axs[:2], ["(a) empirical effect distribution", "(b) Gaussian: $h_w^2=s^2/(s^2+v_{cc}/n)$"]):
        ax.plot([0, 1], [0, 1], "k:", lw=0.7)
        ax.set_xlim(-0.02, 1); ax.set_ylim(-0.02, 1)
        ax.set_xlabel("implied by noise model")
        ax.set_title(t)
    axs[0].set_ylabel("observed true / measured\nselection differential")
    fig.legend(*axs[0].get_legend_handles_labels(), frameon=False, loc="lower center", ncol=5, fontsize=5.6,
               handletextpad=0.2, columnspacing=0.9, bbox_to_anchor=(0.5, -0.01))
    mae_np = np.mean([abs(o - p) for d in data.values() for o, p in zip(d["obs"], d["nonpar"])])
    mae_g = np.mean([abs(o - p) for d in data.values() for o, p in zip(d["obs"], d["gauss"])])
    axs[0].text(0.97, 0.03, f"MAE {mae_np:.3f}", ha="right", va="bottom", transform=axs[0].transAxes)
    axs[1].text(0.97, 0.03, f"MAE {mae_g:.3f}", ha="right", va="bottom", transform=axs[1].transAxes)
    rows = load("R1_trec_oracle_*.json")
    rng = np.random.default_rng(1)
    C = np.stack([r["cg"].astype(np.int16) - r["inc_g"] for r in rows])
    for n, col in [(16, "C3"), (128, "C0")]:
        perm = rng.permutation(C.shape[1])
        A, B = perm[:n], perm[n:]
        axs[2].scatter(C[:, A].mean(1) * 100, C[:, B].mean(1) * 100, s=5, alpha=0.6, color=col, lw=0,
                       label=f"measured on $n$={n}")
    axs[2].plot([-45, 30], [-45, 30], "k:", lw=0.7)
    axs[2].set_xlabel("measured improvement (pts)")
    axs[2].set_ylabel("true improvement (pts)")
    axs[2].set_title("(c) 1.5B TREC candidates")
    axs[2].legend(frameon=False, loc="upper left")
    fig.tight_layout(rect=[0, 0.09, 1, 1])
    fig.savefig(os.path.join(FIGS, "breeder.pdf")); fig.savefig(os.path.join(FIGS, "breeder.png"), dpi=160)
    print("MAE nonparam", round(mae_np, 3), "gauss", round(mae_g, 3))
    for k, d in data.items():
        print(k, d["cands"], "MAE np", round(np.mean(np.abs(np.array(d["obs"]) - d["nonpar"])), 3),
              "gauss", round(np.mean(np.abs(np.array(d["obs"]) - d["gauss"])), 3))


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/fig_main.py <==
"""Main results figure: held-out (solid) vs selection-set score (dashed) of greedy self-improvement for
several selection-set sizes n, one panel per (model, task); plus final held-out vs n."""
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

from analyze_runs import FIGS, load_runs, run_summary

plt.rcParams.update({"font.size": 7.5, "axes.titlesize": 7.5, "axes.labelsize": 7.5, "legend.fontsize": 6.5,
                     "xtick.labelsize": 6.5, "ytick.labelsize": 6.5})

PANELS = [("R1_trec_greedy_*", "trec", "1.5B, TREC"), ("R2_trec_greedy_*", "trec", "7B, TREC"),
          ("R3_gsm8k_greedy_*", "gsm8k", "1.5B, GSM8K"), ("R1_banking77_greedy_*", "banking77", "1.5B, Banking77")]
EXTRA = [("R2_banking77_greedy_*", "7B, Banking77")]
NS = [16, 64, 256]
COLS = {16: "#d62728", 32: "#ff7f0e", 64: "#2ca02c", 128: "#17becf", 256: "#1f77b4"}


def main():
    fig, axs = plt.subplots(1, len(PANELS) + 1, figsize=(7.6, 1.9),
                            gridspec_kw={"width_ratios": [1] * len(PANELS) + [1.1]})
    summ = []
    for ax, (pat, task, title) in zip(axs, PANELS):
        df = load_runs(pat + ".json")
        if df.empty:
            ax.set_title(title + " (pending)")
            continue
        df = df[df.complete & (df.rule == "greedy") & (df.K0 == 4)]
        for n in NS:
            d = df[df.n0 == n]
            if d.empty:
                continue
            gold = d.pivot_table(index="gen", columns="run", values="gold")
            prox = d.pivot_table(index="gen", columns="run", values="proxy")
            ax.plot(gold.index, gold.mean(axis=1) * 100, color=COLS[n], lw=1.2, label=f"$n$={n}")
            ax.plot(prox.index, prox.mean(axis=1) * 100, color=COLS[n], lw=0.9, ls="--")
        ax.set_title(f"({'abcd'[len(summ)]}) {title}")
        ax.set_xlabel("generation")
        if ax is axs[0]:
            ax.set_ylabel("accuracy (%)")
            ax.legend(frameon=False, loc="lower right")
        s = run_summary(df)
        s["panel"] = title
        summ.append(s)
    for pat, title in EXTRA:
        df = load_runs(pat + ".json")
        df = df[df.complete & (df.rule == "greedy") & (df.K0 == 4)]
        if not df.empty:
            s = run_summary(df); s["panel"] = title; summ.append(s)
    ax = axs[-1]
    for s, mk in zip(summ, ["o", "^", "D", "s", "v"]):
        s = s.assign(paired_gain=s.gold_final - s.gold0)
        agg = s.groupby("n").agg(m=("gold_final", "mean"), se=("paired_gain", "sem"), g0=("gold0", "mean"))
        ax.errorbar(agg.index, (agg.m - agg.g0) * 100, yerr=agg.se.fillna(0) * 100, marker=mk, ms=3, lw=1,
                    capsize=1.5, label=s.panel.iloc[0])
    ax.axhline(0, color="k", lw=0.5)
    ax.set_xscale("log", base=2)
    ax.set_xlabel("selection-set size $n$")
    ax.set_ylabel("final held-out gain (pts)")
    ax.set_title("(e) final held-out gain")
    ax.legend(frameon=False, fontsize=5.5, loc="upper left", bbox_to_anchor=(1.02, 1.0), handlelength=1.5)
    fig.tight_layout(w_pad=0.6)
    fig.savefig(os.path.join(FIGS, "main.pdf"))
    fig.savefig(os.path.join(FIGS, "main.png"), dpi=160)
    print("saved")


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/fig_systems.py <==
"""Figure 3: reported versus held-out gain of the returned program or final incumbent, for every system and both
selection-set sizes, per task (dumbbells: open marker = reported gain on the selection/validation set, filled marker =
held-out gain; the segment is the overstatement), plus (c) GEPA's TREC candidates at 1000 calls.
Reads the analysis outputs; systems without results are skipped. Writes paper/figs/systems.pdf and results/systems.json.
"""
import glob
import json
import os
import re

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
RES = os.path.join(HERE, "..", "results")
RUNS = os.path.join(RES, "runs")


def bm(s):
    return (np.frombuffer(s.encode(), np.uint8) - 48).mean()


def jl(name):
    p = os.path.join(RES, name)
    return json.load(open(p)) if os.path.exists(p) else None


def ms(v):
    v = np.asarray(v, float)
    return float(v.mean()), float(v.std(ddof=1) / np.sqrt(len(v))) if len(v) > 1 else 0.0


def loop_from_seed():
    out = {}
    for p in glob.glob(os.path.join(RUNS, "V3q_*_greedy_n*_s*.json")):
        m = re.match(r"V3q_(\w+?)_greedy_n(\d+)_s", os.path.basename(p))
        if int(m.group(2)) not in (16, 256):
            continue
        d = json.load(open(p))
        last = d["gens"][-1]
        out.setdefault((m.group(1), int(m.group(2))), []).append(
            ((last["proxy"] - bm(d["seed_dbits"])) * 100, (last["gold"] - bm(d["seed_gbits"])) * 100))
    return {k: ms([a for a, _ in v]) + ms([b for _, b in v]) for k, v in out.items()}


def pick(S, key):  # (reported mean, se, held-out mean, se) from a summary entry of (mean, se, ...) tuples
    a = S[key]
    return (a["reported_gain"][0], a["reported_gain"][1], a["gain"][0], a["gain"][1])


def collect():
    sysd = {}
    sysd["loop, one-line seed"] = loop_from_seed()
    ss = jl("strong_start.json")
    if ss and ss.get("loop_pooled", {}).get("summary"):
        L = ss["loop_pooled"]["summary"]  # all eight seeds, as in the text
        sysd["loop, strong start"] = {(t, n): pick(L, f"{t}|{n}") for t in ("trec", "banking77") for n in (16, 256)
                                      if f"{t}|{n}" in L}
    g = jl("gepa_analysis.json")
    if g:
        S = g["GB1000"]["summary"]
        sysd["GEPA, one-line seed, 1000 calls"] = {(t, n): pick(S, f"{t}|{n}") for t in ("trec", "banking77")
                                                   for n in (16, 256)}
    r = jl("rgepa_analysis.json")
    if r:
        sysd["GEPA, one-line seed, 2250 calls"] = {(t, n): pick(r[t], str(n)) for t in ("trec", "banking77")
                                                   if t in r for n in (16, 256) if str(n) in r[t]}
    if ss and ss["gepa"]:
        d = {}
        plan = jl("recon_plan.json") or {}
        for t in ("trec", "banking77"):
            B = plan.get(f"S_{t}", {}).get("bstar")
            if B and f"SB{B}" in ss["gepa"]:
                S = ss["gepa"][f"SB{B}"]["summary"]
                d.update({(t, n): pick(S, f"{t}|{n}") for n in (16, 256) if f"{t}|{n}" in S})
        sysd["GEPA, strong start"] = d
    m = jl("mipro_analysis.json")
    if m:
        S = m["summary"]
        sysd["MIPROv2"] = {(t, n): pick(S, f"{t}|{n}") for t in ("trec", "banking77") for n in (16, 256)
                           if f"{t}|{n}" in S}
    return sysd


def main():
    sysd = collect()
    plt.rcParams.update({"font.size": 7, "axes.titlesize": 7.5, "axes.labelsize": 7, "xtick.labelsize": 6.5,
                         "ytick.labelsize": 6.3, "legend.fontsize": 6})
    fig, axs = plt.subplots(1, 3, figsize=(7.0, 2.35), gridspec_kw=dict(width_ratios=[1.25, 1.25, 1.0]))
    names = list(sysd)
    for ax, (t, tl) in zip(axs[:2], [("trec", "TREC"), ("banking77", "Banking77")]):
        yt, yl = [], []
        y = 0
        for name in names:
            d = sysd[name]
            if not any((t, n) in d for n in (16, 256)):
                continue
            for n, col in [(16, "C3"), (256, "C0")]:
                if (t, n) not in d:
                    continue
                rep, rse, held, hse = d[(t, n)]
                ax.plot([held, rep], [y, y], color=col, lw=1.2, solid_capstyle="butt")
                ax.errorbar(held, y, xerr=hse, fmt="o", color=col, ms=3.4, elinewidth=0.7, capsize=1.5)
                ax.errorbar(rep, y + 0.28, xerr=rse, fmt="none", ecolor=col, elinewidth=0.5, capsize=1.2, alpha=0.7)
                ax.plot(rep, y, "o", color=col, mfc="white", ms=3.4)
                y -= 1
            lab = name
            yt.append(y + 1.5); yl.append(lab)
            y -= 0.6
        ax.axvline(0, color="k", lw=0.5, ls=":")
        ax.set_yticks(yt)
        ax.set_yticklabels(yl if t == "trec" else [""] * len(yl))
        ax.set_title(f"({'a' if t == 'trec' else 'b'}) {tl}")
        ax.set_xlabel("gain over the start (points)")
        ax.tick_params(axis="y", length=0)
    from matplotlib.lines import Line2D
    fig.legend([Line2D([0], [0], color="0.3", marker="o", mfc="white", lw=0, ms=3.4),
                   Line2D([0], [0], color="0.3", marker="o", lw=0, ms=3.4),
                   Line2D([0], [0], color="C3", lw=1.2), Line2D([0], [0], color="C0", lw=1.2)],
               ["reported gain", "held-out gain", "$n$ = 16", "$n$ = 256"], frameon=False, loc="upper center",
               ncol=4, handletextpad=0.3, borderaxespad=0.1, bbox_to_anchor=(0.36, 1.0))
    for n, col in [(16, "C3"), (256, "C0")]:
        vs, gs = [], []
        for p in glob.glob(os.path.join(RUNS, f"GB1000_trec_n{n}_s*.json")):
            for c in json.load(open(p))["candidates"]:
                if c.get("gold_acc") is not None:
                    vs.append(c["val_score"] * 100); gs.append(c["gold_acc"] * 100)
        axs[2].scatter(vs, gs, s=5, alpha=0.6, color=col, lw=0, label=f"$n_{{\\mathrm{{val}}}}$={n}")
    axs[2].plot([20, 100], [20, 100], "k:", lw=0.7)
    axs[2].set_xlabel("validation accuracy (%)"); axs[2].set_ylabel("held-out accuracy (%)")
    axs[2].set_title("(c) GEPA, TREC candidates"); axs[2].legend(frameon=False, loc="lower right")
    fig.tight_layout(w_pad=0.4, rect=(0, 0, 1, 0.93))
    fig.savefig(os.path.join(HERE, "..", "paper", "figs", "systems.pdf"))
    fig.savefig(os.path.join(HERE, "..", "paper", "figs", "systems.png"), dpi=170)
    json.dump({name: {f"{k[0]}|{k[1]}": v for k, v in d.items() if k[1] != "B"} for name, d in sysd.items()},
              open(os.path.join(RES, "systems.json"), "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/fig_v2.py <==
"""Figure: pre-registered confirmatory (v2) experiments. Reads results/runs/V2*.json via analyze_v2.load()."""
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

from analyze_v2 import load

FIGS = os.path.join(os.path.dirname(__file__), "..", "paper", "figs")
plt.rcParams.update({"font.size": 7.5, "axes.titlesize": 7.5, "axes.labelsize": 7.5, "legend.fontsize": 6,
                     "xtick.labelsize": 6.5, "ytick.labelsize": 6.5})
SETS = [("V2a", "1.5B TREC", "C0", "o"), ("V2b", "1.5B Banking77", "C1", "s"), ("V2c", "7B TREC", "C2", "^"),
        ("V2d", "1.5B GSM8K", "C3", "D")]
STRONG = [("V2s_trec", "TREC", "C0", "o"), ("V2s_banking77", "Banking77", "C1", "s"), ("V2s_gsm8k", "GSM8K", "C3", "D")]
NS = [16, 64, 256]


def mse(x):
    x = np.asarray(x, float)
    return (x.mean(), x.std(ddof=1) / np.sqrt(len(x))) if len(x) > 1 else ((x.mean(), 0.0) if len(x) else (np.nan, 0))


def curve(ax, df, key, col, mk, lab, what="gain", dx=0.0):
    g = df[(df.setting == key) & (df.rule == "greedy")]
    m = [mse(g[g.n == n][what]) for n in NS]
    ax.errorbar(np.log2(NS) + dx, [a for a, _ in m], yerr=[b for _, b in m], fmt=mk + "-", ms=3, lw=0.9,
                color=col, label=lab, elinewidth=0.6, capsize=1.5)


def main():
    df = load()
    fig, axs = plt.subplots(1, 4, figsize=(7.0, 1.95))
    for i, (key, lab, col, mk) in enumerate(SETS):
        curve(axs[0], df, key, col, mk, lab, "gain", dx=(i - 1.5) * 0.06)
        curve(axs[1], df, key, col, mk, lab, "gap", dx=(i - 1.5) * 0.06)
    for ax, t, yl in [(axs[0], "(a) greedy: held-out gain", "points over seed"),
                      (axs[1], "(b) greedy: proxy $-$ held-out", "points")]:
        ax.axhline(0, color="k", lw=0.5, ls=":")
        ax.set_xticks(np.log2(NS)); ax.set_xticklabels(NS); ax.set_xlabel("selection-set size $n$")
        ax.set_title(t); ax.set_ylabel(yl)
    axs[1].legend(*axs[0].get_legend_handles_labels(), frameon=False, loc="upper right", handletextpad=0.3, borderaxespad=0.1)
    # (c) rules minus greedy at n=16 and 64, per setting (paired by seed)
    rules = [("mcnemar", "McNemar .05", "C7"), ("confirm", "select-confirm", "C5"), ("pilot", "pilot Bayes gate", "C4")]
    xs = []
    for j, n in enumerate([16, 64]):
        for i, (key, lab, col, mk) in enumerate(SETS):
            base = df[(df.setting == key) & (df.rule == "greedy") & (df.n == n)].set_index("seed").gain
            for r, (rule, rl, rc) in enumerate(rules):
                x = df[(df.setting == key) & (df.rule == rule) & (df.n == n)].set_index("seed").gain
                idx = x.index.intersection(base.index)
                if len(idx) == 0:
                    continue
                m, se = mse((x[idx] - base[idx]).values)
                pos = j * 5 + i + (r - 1) * 0.25
                axs[2].errorbar(pos, m, yerr=se, fmt=mk, ms=2.8, color=rc, elinewidth=0.6, capsize=0,
                                label=rl if (i == 0 and j == 0) else None)
        xs.append(j * 5 + 1.5)
    axs[2].axhline(0, color="k", lw=0.5, ls=":")
    axs[2].axvline(4, color="0.8", lw=0.5)
    axs[2].set_xticks(xs); axs[2].set_xticklabels(["$n=16$", "$n=64$"])
    axs[2].set_ylabel("points"); axs[2].set_title("(c) rule $-$ greedy")
    axs[2].legend(frameon=False, loc="lower right", handletextpad=0.2, borderaxespad=0.1, fontsize=5.3)
    for i, (key, lab, col, mk) in enumerate(STRONG):
        curve(axs[3], df, key, col, mk, lab + ", 14B", "gain", dx=(i - 1) * 0.06)
    try:  # exploratory Qwen3.8-27B proposer (V3s), dashed
        from analyze_strong import load as load_strong
        ds = load_strong()
        ds = ds[ds.proposer == "Qwen3.8-27B"]
        for i, (key, lab, col, mk) in enumerate(STRONG):
            g = ds[ds.task == key.split("_")[1]]
            if len(g):
                m = [mse(g[g.n == n].gain) for n in NS]
                axs[3].errorbar(np.log2(NS) + (i - 1) * 0.06 + 0.03, [a for a, _ in m], yerr=[b for _, b in m],
                                fmt=mk + "--", ms=3, lw=0.9, color=col, mfc="white", label=lab + ", Qwen3.8",
                                elinewidth=0.6, capsize=1.5)
    except Exception as e:  # noqa: BLE001
        print("no 32B runs:", e)
    axs[3].axhline(0, color="k", lw=0.5, ls=":")
    axs[3].set_xticks(np.log2(NS)); axs[3].set_xticklabels(NS); axs[3].set_xlabel("selection-set size $n$")
    axs[3].set_title("(d) stronger proposers"); axs[3].set_ylabel("held-out gain (points)")
    axs[3].legend(frameon=False, loc="center right", handletextpad=0.3, borderaxespad=0.1, fontsize=4.8, ncol=1)
    fig.tight_layout(w_pad=0.6)
    fig.savefig(os.path.join(FIGS, "v2.pdf")); fig.savefig(os.path.join(FIGS, "v2.png"), dpi=160)
    print(df.groupby(["setting", "rule", "n"]).size().to_string())


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/gen1_share.py <==
"""Share of a greedy loop's final held-out gain that was realized in generation 1 (round-2 R2-Q1).
Confirmatory (V2a-d), 14B-proposer (V2s) and Qwen3.5-4B (V3q) greedy runs; ratio of mean gains per setting and n
(undefined where the mean final gain is below 1 point). Writes results/gen1_share.json."""
import glob
import json
import os
import re

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")


def bm(s):
    return (np.frombuffer(s.encode(), np.uint8) - 48).mean()


res = {}
for p in glob.glob(os.path.join(RUNS, "V2[abcds]_*_greedy_n*_s*.json")) + glob.glob(os.path.join(RUNS, "V3q_*_greedy_n*_s*.json")):
    d = json.load(open(p))
    if "final_artifact" not in d:
        continue
    m = re.match(r"(V2[abcds]|V3q)_(\w+?)_greedy_n(\d+)_s", os.path.basename(p))
    g0 = bm(d["seed_gbits"])
    res.setdefault(f"{m.group(1)}_{m.group(2)}|{m.group(3)}", []).append(
        ((d["gens"][0]["gold"] - g0) * 100, (d["gens"][-1]["gold"] - g0) * 100))
out = {}
for k in sorted(res):
    a = np.array(res[k])
    g1, gT = a[:, 0].mean(), a[:, 1].mean()
    out[k] = dict(runs=len(a), gain_gen1=float(g1), gain_final=float(gT), share=float(g1 / gT) if abs(gT) >= 1 else None)
    print(k, out[k])
json.dump(out, open(os.path.join(HERE, "..", "results", "gen1_share.json"), "w"), indent=1)


==> anc/winners_curse_supplement/code/gepa_budget.py <==
"""GEPA at a common budget of B metric calls, reconstructed exactly from a run's saved state.

GEPA returns the candidate with the highest aggregate validation score among those it has discovered, and a
candidate's validation scores are fixed when it is discovered. The program GEPA would return with budget B is
therefore the best-by-validation candidate among those discovered within B metric calls (num_metric_calls_by_discovery
<= B). The run must have used at least B calls. This script reconstructs that pool for one run, and scores on the
600-item gold set the seed program, the selected program, the five best other candidates by validation score and five
others drawn at random from the pool.

Usage: python gepa_budget.py --run G_trec_n16_s1 --budget 1000   -> results/runs/GB1000_trec_n16_s1.json
"""
import argparse
import json
import os
import pickle
import random
import re
import time

try:
    import resource
    _s, _h = resource.getrlimit(resource.RLIMIT_NOFILE)
    resource.setrlimit(resource.RLIMIT_NOFILE, (_h, _h))
except (ImportError, ValueError, OSError):
    pass

import dspy

from gepa_study import NOTHINK, build
from tasks import split_pool_v2

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")
GLOGS = os.path.join(HERE, "..", "results", "gepa_logs")


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--run", required=True)
    ap.add_argument("--budget", type=int, default=1000)
    ap.add_argument("--task_url", default="http://localhost:8100")
    ap.add_argument("--task_model", default="Qwen/Qwen3.5-4B")
    ap.add_argument("--threads", type=int, default=24)
    ap.add_argument("--k", type=int, default=5)
    ap.add_argument("--window", type=int, default=0, help="also include candidates discovered up to budget+window calls")
    a = ap.parse_args()
    t0 = time.time()
    m = re.match(r"([GSR])_(\w+?)_n(\d+)_s(\d+)$", a.run)
    kind, task_name, n_val, seed = m.group(1), m.group(2), int(m.group(3)), int(m.group(4))
    st = pickle.load(open(os.path.join(GLOGS, a.run, "gepa_state.bin"), "rb"))
    if st["total_num_evals"] < a.budget:
        raise RuntimeError(f"{a.run}: only {st['total_num_evals']} metric calls < budget {a.budget}")
    disc = st["num_metric_calls_by_discovery"]
    pool = [i for i in range(len(st["program_candidates"])) if disc[i] <= a.budget + a.window]
    val = {i: sum(st["prog_candidate_val_subscores"][i].values()) / len(st["prog_candidate_val_subscores"][i])
           for i in pool}
    sel = max(pool, key=lambda i: val[i])  # first maximum, as GEPA's best_idx
    others = [i for i in pool if i not in (0, sel)]
    top = sorted(others, key=lambda i: -val[i])[:a.k]
    rest = [i for i in others if i not in top]
    random.Random(11 + seed).shuffle(rest)
    chosen = [0, sel] + top + rest[:a.k]

    task, prog, to_ex, out_field = build(task_name)
    gold, _ = split_pool_v2(task, 600)
    goldx = [to_ex(ex) for ex in gold]
    max_tok = 1024 if task_name == "gsm8k" else 256
    dspy.configure(lm=dspy.LM(f"openai/{a.task_model}", api_base=a.task_url + "/v1", api_key="local",
                              temperature=0.0, max_tokens=max_tok, extra_body=NOTHINK, num_retries=10))

    def score_pred(ex, pred):
        o = getattr(pred, out_field, None)
        return task.score(ex.raw, "" if o is None else str(o))

    # unparseable answers are wrong answers (score 0, as in GEPA's own metric); never abort on them
    ev = dspy.Evaluate(devset=goldx, metric=lambda g, p, t=None: score_pred(g, p), num_threads=a.threads,
                       display_progress=False, failure_score=0.0, provide_traceback=False, max_errors=10**9)
    cands = []
    for i in pool:
        rec = dict(idx=i, parent=st["parent_program_for_candidate"][i], val_score=val[i], discovery_calls=disc[i],
                   instructions=st["program_candidates"][i], gold_acc=None, gold_bits=None,
                   role=("seed" if i == 0 else "selected" if i == sel else "top" if i in top else
                         "random" if i in chosen else None))
        if i in chosen:
            p = prog.deepcopy()
            for name, pred in p.named_predictors():
                if name in st["program_candidates"][i]:
                    pred.signature = pred.signature.with_instructions(st["program_candidates"][i][name])
            r = ev(p)
            bits = "".join(str(int(s)) for _, _, s in r.results)
            rec.update(gold_acc=sum(map(int, bits)) / len(bits), gold_bits=bits)
        cands.append(rec)
    by = {c["idx"]: c for c in cands}
    out = dict(run=a.run, budget=a.budget, task=task_name, n_val=n_val, seed=seed, n_candidates=len(pool),
               best_idx=sel, candidates=cands, seed_gold=by[0]["gold_acc"], seed_val=by[0]["val_score"],
               best_val=by[sel]["val_score"], best_gold=by[sel]["gold_acc"], total_calls_run=st["total_num_evals"],
               elapsed=time.time() - t0, final_artifact=by[sel]["instructions"])
    tag = f"{kind}B{a.budget}" + (f"w{a.window}" if a.window else "")
    json.dump(out, open(os.path.join(RUNS, f"{tag}_{task_name}_n{n_val}_s{seed}.json"), "w"), indent=1)
    print(f"[{a.run}@{a.budget}] pool={len(pool)} seed_gold={out['seed_gold']:.3f} sel_val={out['best_val']:.3f} "
          f"sel_gold={out['best_gold']:.3f}", flush=True)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/gepa_predict.py <==
"""Does the noise model predict GEPA's overstatement? (Round-2 reviewer request; exploratory.)

For each GEPA run at the common budget (GB1000_*), the returned program is the best of K pool candidates by validation
score. The selection overstatement (validation minus held-out gain of the returned program over the seed program) is
compared with the Gaussian prediction (1 - h_w^2) sigma_w kappa_K of Proposition 1, where
  v_cc  = candidate-candidate discordance, estimated from the held-out item vectors of the scored candidates,
  e^2   = v_cc / n_val (idiosyncratic validation noise),
  s^2   = variance of the pool's validation scores minus e^2 (deconvolved spread),
  kappa_K = E max of K standard normals (K = pool size).
Writes results/gepa_predict.json.
"""
import glob
import json
import os
import re

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")
rng = np.random.default_rng(0)


def kappa(K, sims=200000):
    return float(rng.standard_normal((sims // max(K, 1) + 1, K)).max(1).mean()) if K > 1 else 0.0


import sys
PREFIX = sys.argv[1] if len(sys.argv) > 1 else "GB1000"  # e.g. RB2250, SB2750, GT2250
out = []
for p in sorted(glob.glob(os.path.join(RUNS, PREFIX + "_*.json"))):
    m = re.match(PREFIX + r"_(\w+?)_n(\d+)_s(\d+)\.json", os.path.basename(p))
    d = json.load(open(p))
    c = d["candidates"]
    n = int(m.group(2))
    scored = [x for x in c if x.get("gold_bits")]
    B = np.array([[int(b) for b in x["gold_bits"]] for x in scored], float)
    vcc = []
    for i in range(len(B)):
        for j in range(i + 1, len(B)):
            dd = B[i] - B[j]
            vcc.append(((dd != 0).mean() - dd.mean() ** 2) / 2)
    vcc = float(np.mean(vcc)) if vcc else np.nan
    vals = np.array([x["val_score"] for x in c])
    K = len(c)
    e2 = vcc / n
    s2 = max(vals.var(ddof=1) - e2, 1e-8) if K > 1 else 0.0
    sw = np.sqrt(s2 + e2)
    h2 = s2 / (s2 + e2)
    pred = (1 - h2) * sw * kappa(K) * 100
    sel = c[d["best_idx"]]
    obs = ((sel["val_score"] - c[0]["val_score"]) - (sel["gold_acc"] - c[0]["gold_acc"])) * 100
    out.append(dict(task=m.group(1), n=n, seed=int(m.group(3)), K=K, vcc=vcc, s=float(np.sqrt(s2) * 100), h2=h2,
                    pred=pred, obs=obs))
json.dump(out, open(os.path.join(HERE, "..", "results", "gepa_predict.json" if PREFIX == "GB1000"
                                    else f"gepa_predict_{PREFIX}.json"), "w"), indent=1)
for t in ["trec", "banking77", "gsm8k"]:
    for n in [16, 64, 256]:
        r = [x for x in out if x["task"] == t and x["n"] == n]
        if r:
            print(t, n, "K=%.0f" % np.mean([x["K"] for x in r]), "h2=%.2f" % np.mean([x["h2"] for x in r]),
                  "pred %.1f" % np.mean([x["pred"] for x in r]), "obs %.1f +- %.1f" % (np.mean([x["obs"] for x in r]),
                  np.std([x["obs"] for x in r], ddof=1) / np.sqrt(len(r))))
pr = np.array([x["pred"] for x in out]); ob = np.array([x["obs"] for x in out])
print("run-level: corr %.2f, MAE %.1f pts (%d runs)" % (np.corrcoef(pr, ob)[0, 1], np.mean(np.abs(pr - ob)), len(out)))
cells = {}
for x in out:
    cells.setdefault((x["task"], x["n"]), []).append((x["pred"], x["obs"]))
P = np.array([np.mean([a for a, _ in v]) for v in cells.values()])
O = np.array([np.mean([b for _, b in v]) for v in cells.values()])
print("cell-level (task x n_val means): corr %.2f, MAE %.1f pts (%d cells)" % (np.corrcoef(P, O)[0, 1],
                                                                             np.mean(np.abs(P - O)), len(cells)))


==> anc/winners_curse_supplement/code/gepa_predict_val.py <==
"""Proposition 1 for GEPA from quantities GEPA itself records (round-3 R2: the earlier check took v_cc from held-out
item vectors). For each reconstruction (prefix, e.g. GB1000, RB2250, GT2250, SB2750), v_cc is estimated from the
per-item validation scores that GEPA logs for every accepted candidate ("Individual valset scores for new program"),
over the pool at the reconstruction budget (the starting program's per-item scores are not logged and are left out);
s^2 is the variance of the pool's aggregate validation scores minus v_cc/n_val; K is the pool size. The observed
overstatement uses the held-out set as before. Writes results/gepa_predict_val_{prefix}.json and prints cell means.
Usage: python gepa_predict_val.py GB1000 [RB2250 ...]
"""
import ast
import glob
import json
import os
import re
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
RES = os.path.join(HERE, "..", "results")
RUNS = os.path.join(RES, "runs")
IND = re.compile(r"Iteration (\d+): Individual valset scores for new program: (\{.*?\})")


def kappa(K, rng, sims=200000):
    return float(rng.standard_normal((sims // max(K, 1) + 1, K)).max(1).mean()) if K > 1 else 0.0


def logs():
    out = {}
    for p in glob.glob(os.path.join(RES, "pod*_backup", "logs", "runs", "[GSR]_*.log")) + \
            glob.glob(os.path.join(HERE, "..", "logs", "runs", "[SR]_*.log")):
        out[os.path.basename(p)[:-4]] = p
    return out


def val_vectors(path):
    with open(path, encoding="utf-8", errors="replace") as stream:
        s = stream.read()
    k = s.rfind("attempt started")
    s = s[k:] if k >= 0 else s
    vecs = []
    for m in IND.finditer(s):
        d = ast.literal_eval(m.group(2))
        vecs.append(np.array([d[i] for i in sorted(d)], float))
    return vecs


def main():
    L = logs()
    allcells = {}
    for prefix in sys.argv[1:] or ["GB1000"]:
        # Each prefix reproduces its historical standalone RNG sequence.
        # Adding or reordering other prefixes must not change this analysis.
        rng = np.random.default_rng(0)
        out = []
        for p in sorted(glob.glob(os.path.join(RUNS, prefix + "_*.json"))):
            m = re.match(prefix + r"_(\w+?)_n(\d+)_s(\d+)\.json", os.path.basename(p))
            with open(p, encoding="utf-8") as stream:
                d = json.load(stream)
            if d["run"] not in L:
                continue
            c = d["candidates"]
            n, K = int(m.group(2)), len(c)
            V = val_vectors(L[d["run"]])[:K - 1]  # accepted candidates in the pool (seed excluded)
            if len(V) < 2:
                continue
            vcc = float(np.mean([((V[i] - V[j] != 0).mean() - (V[i] - V[j]).mean() ** 2) / 2
                                 for i in range(len(V)) for j in range(i + 1, len(V))]))
            vals = np.array([x["val_score"] for x in c])
            e2 = vcc / n
            s2 = max(vals.var(ddof=1) - e2, 1e-8)
            h2 = s2 / (s2 + e2)
            pred = (1 - h2) * np.sqrt(s2 + e2) * kappa(K, rng) * 100
            sel = c[d["best_idx"]]
            obs = ((sel["val_score"] - c[0]["val_score"]) - (sel["gold_acc"] - c[0]["gold_acc"])) * 100
            out.append(dict(task=m.group(1), n=n, seed=int(m.group(3)), K=K, vcc_val=vcc, h2=h2, pred=pred, obs=obs))
        with open(os.path.join(RES, f"gepa_predict_val_{prefix}.json"), "w", encoding="utf-8") as stream:
            json.dump(out, stream, indent=1)
        for t in ["trec", "banking77", "gsm8k"]:
            for n in [16, 64, 256]:
                r = [x for x in out if x["task"] == t and x["n"] == n]
                if r:
                    P, O = np.mean([x["pred"] for x in r]), np.mean([x["obs"] for x in r])
                    se = np.std([x["obs"] for x in r], ddof=1) / np.sqrt(len(r))
                    allcells[(prefix, t, n)] = (P, O)
                    print(f"{prefix:8s} {t:9s} n={n:3d} K={np.mean([x['K'] for x in r]):5.1f} pred {P:5.1f} "
                          f"obs {O:5.1f} +- {se:.1f}  ratio {P / O if abs(O) > 1 else float('nan'):.2f}")
    P = np.array([v[0] for v in allcells.values()]); O = np.array([v[1] for v in allcells.values()])
    print("cells", len(P), "corr %.2f" % np.corrcoef(P, O)[0, 1], "MAE %.1f" % np.mean(np.abs(P - O)))


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/gepa_study.py <==
"""GEPA case study: a widely used reflective prompt optimizer, instrumented with a held-out set.

GEPA (Agrawal et al., 2025; DSPy implementation, dspy.GEPA) evolves the instruction of a DSPy program. It proposes
rewrites by reflecting on minibatches of training examples with textual feedback, and keeps a pool of candidates
selected on a validation set that is reused throughout the run (its Pareto set). Here the task model is
Qwen3.5-4B and the reflection model Qwen3.8-27B (both non-thinking). For each task, validation-set size n_val and
seed, GEPA runs with a fixed budget of metric calls, and every candidate it produces is scored on the 600-item gold
set of the confirmatory study, which GEPA never sees. The training (feedback) pool has 256 items, disjoint from the
validation set and the gold set.

Usage: python gepa_study.py --task trec --n_val 64 --seed 1 --budget 4000 --out G_trec_n64_s1
Writes results/runs/<out>.json (with key "final_artifact" on completion) and GEPA state under results/gepa_logs/<out>.
"""
import argparse
import json
import os
import random
import time

import dspy
from dspy.teleprompt import GEPA

from tasks import TASKS, split_pool_v2

try:  # litellm leaks sockets under many threads; the default soft limit of 1024 open files is exhausted mid-run
    import resource
    _soft, _hard = resource.getrlimit(resource.RLIMIT_NOFILE)
    resource.setrlimit(resource.RLIMIT_NOFILE, (_hard, _hard))
except (ImportError, ValueError, OSError):
    pass

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")
GLOGS = os.path.join(HERE, "..", "results", "gepa_logs")
NOTHINK = {"chat_template_kwargs": {"enable_thinking": False}}


def build(task_name):
    task = TASKS[task_name]()
    if task_name == "gsm8k":
        sig = dspy.Signature("question -> answer", task.seed_artifact)
        prog = dspy.ChainOfThought(sig)
        to_ex = lambda ex: dspy.Example(question=ex["question"], answer=ex["answer"], raw=ex).with_inputs("question")
        out_field = "answer"
    else:
        sig = dspy.Signature("options, question -> label", task.seed_artifact)
        prog = dspy.Predict(sig)
        opts = ", ".join(task.labels)
        to_ex = lambda ex: dspy.Example(options=opts, question=ex["question"], label=ex["answer"],
                                        raw=ex).with_inputs("options", "question")
        out_field = "label"
    return task, prog, to_ex, out_field


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--task", required=True)
    ap.add_argument("--n_val", type=int, required=True)
    ap.add_argument("--seed", type=int, default=1)
    ap.add_argument("--budget", type=int, default=4000, help="GEPA max_metric_calls")
    ap.add_argument("--n_train", type=int, default=256)
    ap.add_argument("--task_url", default="http://localhost:18101")
    ap.add_argument("--refl_url", default="http://localhost:18102")
    ap.add_argument("--task_model", default="Qwen/Qwen3.5-4B")
    ap.add_argument("--refl_model", default="Qwen/Qwen3.8-27B-FP8")
    ap.add_argument("--threads", type=int, default=16)
    ap.add_argument("--out", required=True)
    ap.add_argument("--init_file", default=None, help="JSON {predictor_name: instruction} to start from")
    a = ap.parse_args()
    t0 = time.time()
    task, prog, to_ex, out_field = build(a.task)
    if a.init_file:  # strong start: replace the one-sentence seed instruction(s)
        init = json.load(open(a.init_file, encoding="utf-8"))
        for name, pred in prog.named_predictors():
            if name in init:
                pred.signature = pred.signature.with_instructions(init[name])
    gold, rest = split_pool_v2(task, 600)
    rng = random.Random(1000 + a.seed)
    idx = list(range(len(rest)))
    rng.shuffle(idx)
    train = [to_ex(rest[i]) for i in idx[:a.n_train]]
    val = [to_ex(rest[i]) for i in idx[a.n_train:a.n_train + a.n_val]]  # nested across n_val for a seed
    goldx = [to_ex(ex) for ex in gold]

    max_tok = 1024 if a.task == "gsm8k" else 256
    task_lm = dspy.LM(f"openai/{a.task_model}", api_base=a.task_url + "/v1", api_key="local", temperature=0.0,
                      max_tokens=max_tok, extra_body=NOTHINK, num_retries=10)
    refl_lm = dspy.LM(f"openai/{a.refl_model}", api_base=a.refl_url + "/v1", api_key="local", temperature=1.0,
                      max_tokens=4096, extra_body=NOTHINK, num_retries=10)
    dspy.configure(lm=task_lm)

    def score_pred(ex, pred):
        out = getattr(pred, out_field, None)
        return task.score(ex.raw, "" if out is None else str(out))

    def metric(gold_ex, pred, trace=None, pred_name=None, pred_trace=None):
        s = score_pred(gold_ex, pred)
        if s:
            fb = "Correct."
        else:
            got = getattr(pred, out_field, None)
            fb = f"Incorrect. The correct {out_field} is {gold_ex.raw['answer']}; the program output was {got!r}."
        return dspy.Prediction(score=float(s), feedback=fb)

    log_dir = os.path.join(GLOGS, a.out)
    os.makedirs(log_dir, exist_ok=True)
    opt = GEPA(metric=metric, max_metric_calls=a.budget, reflection_lm=refl_lm, num_threads=a.threads,
               track_stats=True, log_dir=log_dir, seed=a.seed, reflection_minibatch_size=3)
    optimized = opt.compile(prog, trainset=train, valset=val)
    res = optimized.detailed_results
    if max(res.val_aggregate_scores) == 0.0 or len(res.candidates) < 2 and res.total_metric_calls >= a.budget:
        # every validation call failed (e.g. endpoint down) or the budget was burnt without a single proposal:
        # treat as an infrastructure failure so that the queue retries the run instead of recording it
        raise RuntimeError(f"degenerate GEPA run: val scores {res.val_aggregate_scores[:3]}, "
                           f"{len(res.candidates)} candidates, {res.total_metric_calls} calls")

    ev = dspy.Evaluate(devset=goldx, metric=lambda g, p, t=None: score_pred(g, p), num_threads=a.threads,
                       display_progress=False, failure_score=0.0, provide_traceback=False)
    # Gold-score the seed program, the selected program, the 12 best candidates by validation score and 12 others
    # drawn at random (a run with n_val=16 accumulates ~150 candidates; scoring all on 600 items is unaffordable).
    n_all = len(res.candidates)
    order = sorted(range(n_all), key=lambda i: -res.val_aggregate_scores[i])
    chosen = {0, res.best_idx} | set(order[:12])
    others = [i for i in range(n_all) if i not in chosen]
    random.Random(7 + a.seed).shuffle(others)
    chosen |= set(others[:12])
    cands = []
    for i, c in enumerate(res.candidates):
        rec = dict(idx=i, parents=res.parents[i], val_score=res.val_aggregate_scores[i],
                   val_subscores={str(k): v for k, v in res.val_subscores[i].items()},
                   discovery_calls=res.discovery_eval_counts[i],
                   instructions=[p.signature.instructions for p in c.predictors()],
                   gold_acc=None, gold_bits=None, gold_sample=("top" if i in order[:12] else "random")
                   if i not in (0, res.best_idx) else ("seed" if i == 0 else "selected"))
        if i in chosen:
            r = ev(c)
            bits = "".join(str(int(s)) for _, _, s in r.results)
            rec.update(gold_acc=sum(map(int, bits)) / len(bits), gold_bits=bits)
        cands.append(rec)
    out = dict(args=vars(a), n_candidates=len(cands), best_idx=res.best_idx, total_metric_calls=res.total_metric_calls,
               num_full_val_evals=res.num_full_val_evals, candidates=cands,
               seed_gold=cands[0]["gold_acc"], best_val=cands[res.best_idx]["val_score"],
               best_gold=cands[res.best_idx]["gold_acc"], gold_ids=[ex["id"] for ex in gold],
               val_ids=[ex.raw["id"] for ex in val], train_ids=[ex.raw["id"] for ex in train],
               elapsed=time.time() - t0, final_artifact=cands[res.best_idx]["instructions"])
    json.dump(out, open(os.path.join(RUNS, a.out + ".json"), "w"), indent=1)
    print(f"[{a.out}] seed_gold={out['seed_gold']:.3f} best_val={out['best_val']:.3f} best_gold={out['best_gold']:.3f} "
          f"cands={len(cands)} calls={res.total_metric_calls} {out['elapsed']:.0f}s", flush=True)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/gepa_truncate.py <==
"""Truncate a completed full-budget GEPA run (G_*.json) at B metric calls from its candidate records.

The saved JSON of a full-budget run lists every candidate with its discovery count, its validation scores and, for the
gold-scored subset (seed, selected, 12 best and 12 random others at the full budget), its gold accuracy. The program
GEPA would have returned with budget B is the best-by-validation candidate discovered within B calls (first maximum,
as in gepa_budget.py). Writes results/runs/GT{B}_{task}_n{n}_s{seed}.json in the format of gepa_budget.py; raises if
the selected candidate has no gold score.

Usage: python gepa_truncate.py --budget 2000 [--window 6]
"""
import argparse
import glob
import json
import os
import re

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")

ap = argparse.ArgumentParser()
ap.add_argument("--budget", type=int, required=True)
ap.add_argument("--window", type=int, default=0)
ap.add_argument("--tasks", default="trec,banking77")
ap.add_argument("--task_url", default=None, help="score selected candidates that lack a gold score (as gepa_budget.py)")
ap.add_argument("--task_model", default="Qwen/Qwen3.5-4B")
ap.add_argument("--threads", type=int, default=32)
a = ap.parse_args()


def score(task_name, instructions, a):
    import dspy
    from gepa_study import NOTHINK, build
    from tasks import split_pool_v2
    task, prog, to_ex, out_field = build(task_name)
    gold, _ = split_pool_v2(task, 600)
    goldx = [to_ex(ex) for ex in gold]
    dspy.configure(lm=dspy.LM(f"openai/{a.task_model}", api_base=a.task_url + "/v1", api_key="local", temperature=0.0,
                              max_tokens=1024 if task_name == "gsm8k" else 256, extra_body=NOTHINK, num_retries=10))

    def metric(g, p, t=None):
        o = getattr(p, out_field, None)
        return task.score(g.raw, "" if o is None else str(o))
    ev = dspy.Evaluate(devset=goldx, metric=metric, num_threads=a.threads, display_progress=False, failure_score=0.0,
                       provide_traceback=False, max_errors=10**9)
    p = prog.deepcopy()
    for name, pred in p.named_predictors():
        if name in instructions:
            pred.signature = pred.signature.with_instructions(instructions[name])
    return "".join(str(int(s)) for _, _, s in ev(p).results)

for p in sorted(glob.glob(os.path.join(RUNS, "G_*_n*_s*.json"))):
    m = re.match(r"G_(\w+?)_n(\d+)_s(\d+)\.json", os.path.basename(p))
    task, n, seed = m.group(1), int(m.group(2)), int(m.group(3))
    if task not in a.tasks.split(",") or n == 16:
        continue
    d = json.load(open(p))
    if d.get("total_metric_calls", 0) < a.budget:
        print(f"skip {p}: {d.get('total_metric_calls')} calls < {a.budget}")
        continue
    for c in d["candidates"]:  # full-budget JSONs store instructions as a list; single-predictor programs ("self")
        if isinstance(c["instructions"], list):
            assert len(c["instructions"]) == 1, p
            c["instructions"] = {"self": c["instructions"][0]}
    pool = [c for c in d["candidates"] if c["discovery_calls"] <= a.budget + a.window]
    sel = max(pool, key=lambda c: c["val_score"])  # first maximum in index order
    if sel.get("gold_acc") is None:
        if not a.task_url:
            print(f"MISSING {p}: selected candidate {sel['idx']} at B={a.budget} has no gold score")
            continue
        sel["gold_bits"] = score(task, sel["instructions"], a)
        sel["gold_acc"] = sum(map(int, sel["gold_bits"])) / len(sel["gold_bits"])
        sel["gold_scored_here"] = True
    seed_c = d["candidates"][0]
    cands = [dict(idx=c["idx"], parent=c.get("parents"), val_score=c["val_score"], discovery_calls=c["discovery_calls"],
                  instructions=c["instructions"], gold_acc=c.get("gold_acc"), gold_bits=c.get("gold_bits"),
                  role="seed" if c["idx"] == 0 else "selected" if c is sel else None) for c in pool]
    best_pos = [i for i, c in enumerate(cands) if c["idx"] == sel["idx"]][0]
    out = dict(run=f"G_{task}_n{n}_s{seed}", budget=a.budget, task=task, n_val=n, seed=seed, n_candidates=len(pool),
               best_idx=best_pos, candidates=cands, seed_gold=seed_c["gold_acc"], seed_val=seed_c["val_score"],
               best_val=sel["val_score"], best_gold=sel["gold_acc"], total_calls_run=d.get("total_metric_calls"),
               final_artifact=sel["instructions"], truncated_from="full-budget JSON")
    tag = f"GT{a.budget}" + (f"w{a.window}" if a.window else "")
    json.dump(out, open(os.path.join(RUNS, f"{tag}_{task}_n{n}_s{seed}.json"), "w"), indent=1)
    print(f"{tag} {task} n{n} s{seed}: pool={len(pool)} sel={sel['idx']} val={sel['val_score']:.3f} gold={sel['gold_acc']:.3f}")


==> anc/winners_curse_supplement/code/llm.py <==
"""Minimal async client for llama.cpp's OpenAI-compatible server, with a disk cache.

Decoding is greedy (temperature 0) for solver calls, but batched inference can still
vary across calls. The cache reuses a stored output for each request key, while the
run's scorer retains its first score for each (artifact, item). Proposer calls use temperature > 0 and a seed field
in the key so distinct samples are cached separately.
"""
import asyncio
import hashlib
import json
import os
import re
import sqlite3
import threading
import time

import aiohttp

CACHE_PATH = os.environ.get("LLM_CACHE_PATH", os.path.join(os.path.dirname(__file__), "..", "results", "llm_cache.sqlite"))


class Cache:
    def __init__(self, path=CACHE_PATH):
        os.makedirs(os.path.dirname(path), exist_ok=True)
        self.db = sqlite3.connect(path, check_same_thread=False, isolation_level=None, timeout=300)
        self.db.execute("PRAGMA busy_timeout=300000")  # many concurrent runs share this cache
        self.db.execute("PRAGMA journal_mode=WAL")
        self.db.execute("CREATE TABLE IF NOT EXISTS c (k TEXT PRIMARY KEY, v TEXT)")
        self.lock = threading.Lock()

    @staticmethod
    def key(*parts):
        return hashlib.sha256(json.dumps(parts, ensure_ascii=False).encode()).hexdigest()

    def _retry(self, fn):
        for attempt in range(30):
            try:
                with self.lock:
                    return fn()
            except sqlite3.OperationalError:  # locked by another process despite busy_timeout
                time.sleep(1 + attempt)
        with self.lock:
            return fn()

    def get(self, k):
        row = self._retry(lambda: self.db.execute("SELECT v FROM c WHERE k=?", (k,)).fetchone())
        return None if row is None else row[0]

    def put_many(self, items):
        self._retry(lambda: self.db.executemany("INSERT OR REPLACE INTO c VALUES (?,?)", items))


class LLM:
    def __init__(self, url, model_tag, concurrency=32, cache=None, model_name=None, api_key=None):
        self.url = url.rstrip("/") + "/v1/chat/completions"
        self.model_tag = model_tag
        self.model_name = model_name  # required by vLLM; ignored by llama-server
        self.headers = {"Authorization": f"Bearer {api_key}"} if api_key else {}
        self.concurrency = concurrency
        self.cache = cache or Cache()
        self.stats = {"calls": 0, "cached": 0, "prompt_tokens": 0, "completion_tokens": 0, "seconds": 0.0}

    async def _call(self, session, system, user, max_tokens, temperature, seed):
        payload = {
            "messages": ([{"role": "system", "content": system}] if system else [])
            + [{"role": "user", "content": user}],
            "max_tokens": max_tokens,
            "temperature": temperature,
            "top_p": 1.0 if temperature == 0 else 0.95,
            "seed": seed,
            "cache_prompt": True,
        }
        if self.model_name:
            payload["model"] = self.model_name
            if re.match(r"Qwen/Qwen3[.\-]", self.model_name):  # Qwen3.x: non-thinking mode (Qwen2.5 unaffected)
                payload["chat_template_kwargs"] = {"enable_thinking": False}
        for attempt in range(40):  # survives server restarts on a shared GPU (~10 min)
            try:
                async with self.sem:
                    async with session.post(self.url, json=payload, headers=self.headers,
                                            timeout=aiohttp.ClientTimeout(total=600)) as r:
                        d = await r.json()
                u = d.get("usage", {})
                self.stats["prompt_tokens"] += u.get("prompt_tokens", 0)
                self.stats["completion_tokens"] += u.get("completion_tokens", 0)
                return re.sub(r"^\s*<think>.*?</think>\s*", "", d["choices"][0]["message"]["content"] or "", flags=re.S)
            except Exception as e:  # server hiccup: back off and retry
                if attempt == 39:
                    raise
                await asyncio.sleep(min(20, 2 * (attempt + 1)))

    async def batch(self, requests, max_tokens=256, temperature=0.0):
        """requests: list of (system, user, seed). Returns list of completions (same order)."""
        keys = [Cache.key(self.model_tag, s, u, max_tokens, temperature, seed if temperature > 0 else 0)
                for s, u, seed in requests]
        out = [self.cache.get(k) for k in keys]
        todo = [i for i, o in enumerate(out) if o is None]
        self.stats["calls"] += len(requests)
        self.stats["cached"] += len(requests) - len(todo)
        if todo:
            self.sem = asyncio.Semaphore(self.concurrency)  # bound to the current loop
            t0 = time.time()
            async with aiohttp.ClientSession() as session:
                res = await asyncio.gather(*[
                    self._call(session, requests[i][0], requests[i][1], max_tokens, temperature, requests[i][2])
                    for i in todo])
            self.stats["seconds"] += time.time() - t0
            for i, r in zip(todo, res):
                out[i] = r
            self.cache.put_many([(keys[i], out[i]) for i in todo])
        return out


def run(coro):
    return asyncio.run(coro)


==> anc/winners_curse_supplement/code/lockin_analysis.py <==
"""Direct evidence for selection-set lock-in (reviewer request).

(a) Incumbent inflation: (selection-set score - held-out score) of the incumbent, minus the same offset for the
    seed instruction, by generation and n (greedy runs, main vLLM stack). Lock-in predicts growth after commits,
    larger at small n.
(b) Bias of measured vs true candidate effects on the reused selection set, by generation (oracle runs): lock-in
    predicts negative bias after the first commits; adaptivity to D's failures predicts positive bias early.
"""
import glob
import json
import os

import numpy as np
import pandas as pd

from analyze_e1 import load

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")


def inflation(pattern):
    rows = []
    for p in glob.glob(os.path.join(RUNS, pattern)):
        d = json.load(open(p))
        if "final_artifact" not in d:
            continue
        a = d["args"]
        s0 = np.frombuffer(d["seed_dbits"].encode(), np.uint8) - 48
        g0 = np.frombuffer(d["seed_gbits"].encode(), np.uint8) - 48
        off0 = s0.mean() - g0.mean()
        for g in d["gens"]:
            rows.append(dict(run=os.path.basename(p), task=a["task"], n=a["n"], gen=g["gen"],
                             infl=(g["proxy"] - g["gold"]) - off0))
    return pd.DataFrame(rows)


def reuse_bias(pattern):
    rows = load(pattern)
    out = []
    for r in rows:
        meas = (r["cd"].astype(int) - r["inc_d"]).mean()
        true = (r["cg"].astype(int) - r["inc_g"]).mean()
        out.append(dict(run=r["run"], gen=r["gen"], bias=meas - true))
    return pd.DataFrame(out)


if __name__ == "__main__":
    df = inflation("R[123]_*_greedy_n*_K4_s*.json")
    df["phase"] = pd.cut(df.gen, [-1, 0, 3, 10, 25], labels=["seed", "g1-3", "g4-10", "g11-20"])
    t = df.groupby(["n", "phase"]).infl.mean().unstack() * 100
    print("incumbent inflation (pts), greedy vLLM runs, all tasks:")
    print(t.round(1).to_string())
    # confirmatory greedy runs (all four settings, eight seeds, feedback independent of n); round-3 R1
    dc = pd.concat([inflation(f"V2{s}_*_greedy_n*.json") for s in "abcd"])
    dc["phase"] = pd.cut(dc.gen, [-1, 0, 3, 10, 25], labels=["seed", "g1-3", "g4-10", "g11-20"])
    tc = dc.groupby(["n", "phase"]).infl.mean().unstack() * 100

    def late_se(d):  # s.e. over runs of the per-run mean inflation in generations 11-20
        r = d[d.gen >= 11].groupby(["n", "run"]).infl.mean() * 100
        return r.groupby("n").agg(["mean", "sem"])
    se_e, se_c = late_se(df), late_se(dc)
    L = [r"\begin{tabular}{llccc}", r"\toprule", r"Study & $n$ & gens 1--3 & gens 4--10 & gens 11--20 \\", r"\midrule"]
    for lab, tt, se in [("exploratory", t, se_e), ("confirmatory", tc, se_c)]:
        for i, n in enumerate(tt.index):
            L.append(f"{lab if i == 0 else ''} & {n} & {tt.loc[n, 'g1-3']:.1f} & {tt.loc[n, 'g4-10']:.1f} & "
                     f"{se.loc[n, 'mean']:.1f}$\\pm${se.loc[n, 'sem']:.1f} \\\\")
        L.append(r"\midrule")
    L[-1] = r"\bottomrule"
    L.append(r"\end{tabular}")
    open(os.path.join(HERE, "..", "paper", "tab_lockin.tex"), "w", encoding="utf-8").write("\n".join(L) + "\n")
    print("\n".join(L))
    json.dump({str(k): v for k, v in (t.round(2).to_dict(orient="index")).items()},
              open(os.path.join(HERE, "..", "results", "lockin_inflation.json"), "w"), indent=1, default=str)
    res = {}
    for pat, lab in [("R1_trec_oracle_*.json", "1.5B TREC"), ("R1_banking77_oracle_*.json", "1.5B B77"),
                     ("R2_trec_oracle_*.json", "7B TREC"), ("R2_banking77_oracle_*.json", "7B B77"),
                     ("R3_gsm8k_oracle_*.json", "GSM8K"), ("E1_trec_oracle_*.json", "1.5B TREC lcpp"),
                     ("E1_banking77_oracle_*.json", "1.5B B77 lcpp")]:
        b = reuse_bias(pat)
        b["phase"] = pd.cut(b.gen, [0, 1, 3, 25], labels=["g1", "g2-3", "g4+"])
        m = b.groupby("phase").bias.agg(["mean", "sem", "count"]) * [100, 100, 1]
        res[lab] = m.round(2).to_dict(orient="index")
        print(lab, {k: f"{v['mean']:+.1f}±{v['sem']:.1f} (n={int(v['count'])})" for k, v in res[lab].items()})
    json.dump(res, open(os.path.join(HERE, "..", "results", "reuse_bias.json"), "w"), indent=1, default=str)


==> anc/winners_curse_supplement/code/make_appendix_tables.py <==
"""Appendix tables: whole-run results per rule/setting (vLLM and llama.cpp stacks), allocation sweeps."""
import os

import numpy as np
import pandas as pd

from analyze_runs import load_runs, run_summary

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, "..", "paper")
RULES = [("greedy", "Greedy"), ("greedy-fresh", "Greedy, fresh $D$"), ("mcnemar", "McNemar"),
         ("eprocess", "E-process"), ("ebs", "EB gate"), ("ebsrm", "EB + RM"), ("eb", "EB, no safeguard"),
         ("ebrm", "EB + RM, no safeguard")]


def summarize(pattern):
    s = run_summary(load_runs(pattern))
    s = s[s.complete & ~s.run.str.contains("oracle")].copy()
    s["model"] = np.where(s.run.str.startswith("R2") | s.run.str.startswith("R4"), "7B", "1.5B")
    s["gain"] = (s.gold_final - s.gold0) * 100
    s["gap"] = s.gap_final * 100
    return s


def cell(d):
    if len(d) == 0:
        return "--"
    se = d.gain.std(ddof=1) / np.sqrt(len(d)) if len(d) > 1 else 0.0
    return f"{d.gain.mean():+.1f}{{\\scriptsize$\\pm${se:.1f}}} / {d.gap.mean():.1f} / {d.false_commits.sum()}/{d.commits.sum()}"


def cells3(d):
    if len(d) == 0:
        return None
    se = d.gain.std(ddof=1) / np.sqrt(len(d)) if len(d) > 1 else 0.0
    return [f"{d.gain.mean():+.1f}$\pm${se:.1f}", f"{d.gap.mean():.1f}", f"{d.false_commits.sum()} / {d.commits.sum()}",
            str(len(d))]


def rules_table(s, settings, name):
    """One row per setting and rule (vertical layout, as in the confirmatory all-arms table)."""
    lines = [r"\begin{tabular}{llcccc}", r"\toprule",
             r"Setting & Rule & runs & held-out gain & proxy$-$held-out & harmful / commits \\", r"\midrule"]
    for m, t, n in settings:
        lab = f"{m} {t.replace('banking77', 'Banking77').replace('trec', 'TREC').replace('gsm8k', 'GSM8K')}, $n{{=}}{n}$"
        first = True
        for rule, rlab in RULES:
            if rule.endswith("rm"):
                d = s[(s.model == m) & (s.task == t) & (s.rule == rule)] if n == 64 else s.iloc[0:0]
            else:
                d = s[(s.model == m) & (s.task == t) & (s.rule == rule) & (s.n == n) & (s.K == 4)]
            c = cells3(d)
            if c is None:
                continue
            lines.append(f"{lab if first else ''} & {rlab} & {c[3]} & {c[0]} & {c[1]} & {c[2]} " + r"\\")
            first = False
        lines.append(r"\midrule")
    lines[-1] = r"\bottomrule"
    lines.append(r"\end{tabular}")
    open(os.path.join(OUT, name), "w").write("\n".join(lines) + "\n")
    return "\n".join(lines)


def alloc_table(s):
    rows = []
    for m in ["1.5B", "7B"]:
        for K, n in [(16, 16), (8, 32), (4, 64), (2, 128), (1, 256)]:
            d = s[(s.model == m) & (s.task == "trec") & (s.rule == "ebs") & (s.K == K) & (s.n == n)]
            rows.append((m, K, n, d.gain.mean() if len(d) else np.nan,
                         d.gain.std(ddof=1) / np.sqrt(len(d)) if len(d) > 1 else np.nan, len(d)))
    lines = [r"\begin{tabular}{lccccc}", r"\toprule",
             r"Model & $K{\times}n=16{\times}16$ & $8{\times}32$ & $4{\times}64$ & $2{\times}128$ & $1{\times}256$ \\",
             r"\midrule"]
    for m in ["1.5B", "7B"]:
        r = [x for x in rows if x[0] == m]
        lines.append(m + " TREC & " + " & ".join(
            f"{g:+.1f}{{\\scriptsize$\\pm${se:.1f}}} ({k})" if not np.isnan(g) else "--" for _, _, _, g, se, k in r) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(OUT, "tab_alloc.tex"), "w").write("\n".join(lines) + "\n")
    return "\n".join(lines)


if __name__ == "__main__":
    sv = summarize("R[1-5]_*.json")
    print(rules_table(sv, [("1.5B", "trec", 16), ("1.5B", "trec", 64), ("1.5B", "banking77", 16),
                           ("1.5B", "banking77", 64), ("1.5B", "gsm8k", 16), ("1.5B", "gsm8k", 64)], "tab_runs_vllm_a.tex"))
    print(rules_table(sv, [("7B", "trec", 16), ("7B", "trec", 64), ("7B", "banking77", 16), ("7B", "banking77", 64)],
                      "tab_runs_vllm_b.tex"))
    sl = summarize("E[234]_*.json")
    print(rules_table(sl, [("1.5B", "trec", 16), ("1.5B", "trec", 64), ("1.5B", "banking77", 16),
                           ("1.5B", "banking77", 64)], "tab_runs_llamacpp.tex"))
    print(alloc_table(sv))
    g = sl[(sl.rule == "greedy") & (sl.K == 4)].groupby(["task", "n"]).agg(runs=("seed", "count"), gain=("gain", "mean"),
                                                                            gap=("gap", "mean"))
    print(g.round(2).to_string())


==> anc/winners_curse_supplement/code/make_decision_table_v2.py <==
"""LaTeX table: leak-free per-decision value of acceptance rules with 95% cluster-bootstrap CIs
(from results/decision_v2.json, produced by decision_analysis_v2.py)."""
import json
import os

HERE = os.path.dirname(os.path.abspath(__file__))
d = json.load(open(os.path.join(HERE, "..", "results", "decision_v2.json")))["summary"]
ns = ["16", "32", "64", "128"]
rows = [("greedy", "Greedy keep-if-better"), ("mcnemar05", r"McNemar, $\alpha{=}.05$"),
        ("mcnemar20", r"McNemar, $\alpha{=}.20$"), ("eprocess", "PACE e-process"),
        ("confirm", "Select-then-confirm"), ("mcnemar_tuned", r"McNemar, pilot-tuned $\alpha$"),
        ("thresh_tuned", r"Threshold on $\hat\Delta$, pilot-tuned"), ("pilot", "Pilot-calibrated Bayes gate"),
        ("pilot_np", r"\quad nonparametric prior"), ("popprior", r"Bayes gate, in-sample prior$^\dagger$"),
        ("best", "Best candidate (oracle)")]
diffs = [("pilot-greedy", "Pilot gate $-$ greedy"), ("mcnemar_tuned-greedy", r"Tuned McNemar $-$ greedy"),
         ("pilot-mcnemar05", r"Pilot gate $-$ McNemar $.05$"),
         ("mcnemar_tuned-mcnemar05", r"Tuned McNemar $-$ McNemar $.05$"),
         ("pilot-mcnemar_tuned", r"Pilot gate $-$ tuned McNemar")]


def cell(v):
    return f"{v[0]*100:+.2f} {{\\scriptsize[{v[1]*100:+.2f}, {v[2]*100:+.2f}]}}"


lines = [r"\begin{tabular}{l" + "c" * len(ns) + "}", r"\toprule",
         "Rule & " + " & ".join(f"$n{{=}}{n}$" for n in ns) + r" \\", r"\midrule"]
for k, name in rows:
    if k in ("popprior", "best"):
        pass
    lines.append(name + " & " + " & ".join(cell(d[n][k]) for n in ns) + r" \\")
lines.append(r"\midrule")
for k, name in diffs:
    lines.append(name + " & " + " & ".join(cell(d[n][k]) for n in ns) + r" \\")
lines += [r"\bottomrule", r"\end{tabular}"]
open(os.path.join(HERE, "..", "paper", "tab_decisions.tex"), "w").write("\n".join(lines) + "\n")
print("\n".join(lines))


==> anc/winners_curse_supplement/code/make_gepa_follow_table.py <==
"""Appendix table of the GEPA follow-up studies: original seed at the matched budget B (RB/GT, analyze_rgepa.py) and
strong start at B (SB, analyze_strong_start.py), with Proposition 1's predicted overstatement (gepa_predict.py run on
each prefix). Writes paper/tab_gepa_follow.tex."""
import json
import os

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
RES = os.path.join(HERE, "..", "results")


def jl(name):
    p = os.path.join(RES, name)
    return json.load(open(p)) if os.path.exists(p) else None


def pred(prefix, task, n):
    d = jl(f"gepa_predict_val_{prefix}.json")  # validation item vectors only (round-3 R1, R2)
    if not d:
        return None
    r = [x["pred"] for x in d if x["task"] == task and x["n"] == n]
    return float(np.mean(r)) if r else None


f = lambda a: f"{a[0]:+.1f}$\\pm${a[1]:.1f}"
L = [r"\begin{tabular}{lllcccccc}", r"\toprule",
     r"Start & Task & $n_{\mathrm{val}}$ & $B$ & cand. & reported gain & held-out gain & overstatement & Prop.~1 \\",
     r"\midrule"]
rg, ss, plan = jl("rgepa_analysis.json") or {}, jl("strong_start.json") or {}, jl("recon_plan.json") or {}
for t, tl in (("trec", "TREC"), ("banking77", "Banking77")):
    if t not in rg:
        continue
    B = rg[t]["budget"]
    for n in (16, 64, 256):
        a = rg[t].get(str(n))
        if not a:
            continue
        pre = f"RB{B}" if n == 16 else f"GT{B}"
        p = pred(pre, t, n)
        L.append(f"{'one-line seed' if (t, n) == ('trec', 16) else ''} & {tl if n == 16 else ''} & {n} & "
                 f"{B if n == 16 else ''} & {a['n_cands'][0]:.0f} & {f(a['reported_gain'])} & {f(a['gain'])} & "
                 f"{f(a['overstatement'])} & {'' if p is None else f'{p:.1f}'} \\\\")
L.append(r"\midrule")
for t, tl in (("trec", "TREC"), ("banking77", "Banking77")):
    B = plan.get(f"S_{t}", {}).get("bstar")
    S = ss.get("gepa", {}).get(f"SB{B}", {}).get("summary", {})
    for n in (16, 256):
        a = S.get(f"{t}|{n}")
        if not a:
            continue
        p = pred(f"SB{B}", t, n)
        L.append(f"{'strong start' if (t, n) == ('trec', 16) else ''} & {tl if n == 16 else ''} & {n} & "
                 f"{B if n == 16 else ''} & {a['n_cands'][0]:.0f} & {f(a['reported_gain'])} & {f(a['gain'])} & "
                 f"{f(a['overstatement'])} & {'' if p is None else f'{p:.1f}'} \\\\")
L += [r"\bottomrule", r"\end{tabular}"]
open(os.path.join(HERE, "..", "paper", "tab_gepa_follow.tex"), "w", encoding="utf-8").write("\n".join(L) + "\n")
print("\n".join(L))


==> anc/winners_curse_supplement/code/make_online_table.py <==
"""Table of reported-gain estimators (results/audit_report.json) -> paper/tab_online.tex."""
import json
import os

HERE = os.path.dirname(os.path.abspath(__file__))
a = json.load(open(os.path.join(HERE, "..", "results", "audit_report.json")))["summary"]
names = [("self", "self-report (selection set)", "0"), ("shrunk", r"shrinkage by the loop's own $\hat h_w^2$", "0"),
         ("audit16", "audit, 16 items", "32"), ("audit32", "audit, 32 items", "64"),
         ("audit64", "audit, 64 items", "128"), ("audit128", "audit, 128 items", "256")]
L = [r"\begin{tabular}{lcccc}", r"\toprule",
     r"Estimate of the gain & extra evals & $n=16$ & $n=64$ & $n=256$ \\", r"\midrule"]
for k, lab, ev in names:
    L.append(f"{lab} & {ev} & " + " & ".join(f"{a[f'n{n}']['bias_' + k]:+.1f} / {a[f'n{n}']['rmse_' + k]:.1f}"
                                             for n in (16, 64, 256)) + r" \\")
L += [r"\midrule", "runs & & " + " & ".join(str(a[f"n{n}"]["runs"]) for n in (16, 64, 256)) + r" \\",
      "mean true gain & & " + " & ".join(f"{a[f'n{n}']['truth']:.1f}" for n in (16, 64, 256)) + r" \\",
      r"\bottomrule", r"\end{tabular}"]
open(os.path.join(HERE, "..", "paper", "tab_online.tex"), "w", encoding="utf-8").write("\n".join(L) + "\n")
print("\n".join(L))


==> anc/winners_curse_supplement/code/make_transfer_table.py <==
"""LaTeX table for the prior-transfer analysis (results/transfer_v2.json from transfer_analysis.py)."""
import json
import os

HERE = os.path.dirname(os.path.abspath(__file__))
d = json.load(open(os.path.join(HERE, "..", "results", "transfer_v2.json")))
ns = ["16", "32", "64", "128"]
rows = [("greedy", "Greedy"), ("mcnemar05", r"McNemar $.05$"), ("mcnemar_tuned", r"McNemar, tuned $\alpha$"),
        ("thresh_tuned", r"Threshold, tuned"), ("pilot", "Pilot Bayes gate"),
        ("pilot-greedy", r"Pilot gate $-$ greedy"), ("pilot-mcnemar05", r"Pilot gate $-$ McNemar $.05$")]
names = {"cross_model": "Pilot from the other model (same task; 4 settings)",
         "cross_task": "Pilot from the other task (same model; 5 settings)"}


def cell(v):
    return f"{v[0]*100:+.2f} {{\scriptsize[{v[1]*100:+.2f}, {v[2]*100:+.2f}]}}"


L = [r"\begin{tabular}{lcccc}", r"\toprule", "Rule & " + " & ".join(f"$n{{=}}{n}$" for n in ns) + r" \\"]
for m in ["cross_model", "cross_task"]:
    L += [r"\midrule", r"\multicolumn{5}{l}{\emph{" + names[m] + r"}} \\"]
    for k, lab in rows:
        L.append(lab + " & " + " & ".join(cell(d[m][n][k]) for n in ns) + r" \\")
L += [r"\bottomrule", r"\end{tabular}"]
open(os.path.join(HERE, "..", "paper", "tab_transfer.tex"), "w", encoding="utf-8").write("\n".join(L) + "\n")
print("\n".join(L))


==> anc/winners_curse_supplement/code/make_v2_table.py <==
"""LaTeX tables for the confirmatory (v2) runs, from results/runs/V2*.json via analyze_v2.load().
Writes paper/tab_v2_arms.tex (all arms) and paper/tab_v2_tests.tex (pre-registered tests, from v2_analysis.json)."""
import json
import os

import numpy as np

from analyze_v2 import SETTINGS, load

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER = os.path.join(HERE, "..", "paper")
RULES = [("greedy", "Greedy"), ("mcnemar", "McNemar"), ("confirm", "Select-confirm"), ("pilot", "Pilot gate")]
TO = r"$\to$"


def fmt(x):
    x = np.asarray(x, float)
    if len(x) == 0:
        return "--"
    se = x.std(ddof=1) / np.sqrt(len(x)) if len(x) > 1 else 0.0
    return f"{x.mean():+.1f}$\\pm${se:.1f}"


def arms():
    df = load()
    keys = [k for k in SETTINGS if k in set(df.setting)]
    lines = [r"\begin{tabular}{llcccccc}", r"\toprule",
             r"Setting & Rule ($n$) & runs & held-out gain & proxy$-$held-out & harmful / commits & "
             r"$\le-1.8$ pts & $<K$ cand. \\", r"\midrule"]
    for k in keys:
        first = True
        for rule, rl in RULES:
            for n in (16, 64, 256):
                g = df[(df.setting == k) & (df.rule == rule) & (df.n == n)]
                if len(g) == 0:
                    continue
                lines.append((SETTINGS[k].replace("→", TO) if first else "") +
                             f" & {rl} ({n}) & {len(g)} & {fmt(g.gain)} & {fmt(g.gap)} & "
                             f"{int(g.harmful.sum())} / {int(g.commits.sum())} & {int(g.harmful18.sum())} & "
                             f"{100 * g.short.mean():.0f}\\% \\\\")
                first = False
        lines.append(r"\midrule")
    lines[-1] = r"\bottomrule"
    lines.append(r"\end{tabular}")
    open(os.path.join(PAPER, "tab_v2_arms.tex"), "w", encoding="utf-8").write("\n".join(lines) + "\n")
    print("\n".join(lines))


def p(x):
    return "--" if x is None else (f"{x:.3f}" if x >= 0.001 else r"$<$0.001")


def tests():
    """Compact single-column table of the pre-registered tests: one header line per hypothesis, then settings."""
    rep = json.load(open(os.path.join(HERE, "..", "results", "v2_analysis.json")))["report"]
    L = [r"\begin{tabular}{lccc}", r"\toprule", r"Setting & difference (pts) & wins / pairs & $p$ \\"]

    def row(s, d, holm_=True):
        if not d:
            return f"{s} & -- & -- & -- \\\\"
        pv = d.get("p_holm") if holm_ else d["p"]
        return f"{s} & {d['diff']:+.1f}$\\pm${d['se']:.1f} & {d['wins']} / {d['pairs']} & {p(pv)} \\\\"

    def head(t):
        L.extend([r"\midrule", r"\multicolumn{4}{l}{\emph{" + t + r"}} \\"])

    head(r"H1: gain($n{=}256$) $-$ gain($n{=}16$), greedy")
    for s, d in rep["H1"].items():
        L.append(row(SETTINGS[s], d))
    head(r"H2: gap($n{=}16$) $-$ gap($n{=}256$), greedy")
    for s, d in rep["H2"].items():
        L.append(row(SETTINGS[s], d))
    head(r"H3: greedy gain at $n{=}16$ ($t$-test; sign test)")
    h3 = rep.get("H3")
    if h3:
        L.append(f"{SETTINGS['V2b']} & {h3['mean']:+.1f}$\\pm${h3['se']:.1f} & {h3['losing']} lose / {h3['runs']} & "
                 f"{p(h3['p_t'])}; {p(h3['p_sign'])} \\\\")
    for h, lab in [("H4", r"H4: pilot gate $-$ greedy at $n{=}16$"),
                   ("H5", r"H5: select-confirm $-$ greedy at $n{=}16$")]:
        head(lab)
        L.append(row("pooled, 32 pairs", rep[h]["pooled"], holm_=False))
        for s, d in rep[h]["per_setting"].items():
            L.append(row(SETTINGS[s], d))
    L += [r"\bottomrule", r"\end{tabular}"]
    L = [x.replace("→", TO) for x in L]
    open(os.path.join(PAPER, "tab_v2_tests.tex"), "w", encoding="utf-8").write("\n".join(L) + "\n")
    print("\n".join(L))


if __name__ == "__main__":
    arms()
    if os.path.exists(os.path.join(HERE, "..", "results", "v2_analysis.json")):
        tests()


==> anc/winners_curse_supplement/code/mipro_study.py <==
"""Second optimizer: DSPy MIPROv2, instruction-only, instrumented with the held-out set (round-2 R3: generality).

MIPROv2 (Opsahl-Ong et al., 2024) proposes K candidate instructions with a prompt model (grounded in a summary of
the training data, the program and random tips), then searches over them with Bayesian optimization, scoring each
trial on the validation set, and returns the program with the best validation score. We run it instruction-only (no
demonstrations) with full validation-set evaluation in every trial (minibatch=False), so that the returned program
is the best of the evaluated candidates on the n_val validation items. Same task and prompt models, data splits
(training pool of 256, validation set nested across n_val for a seed) and gold set as the GEPA study.

Usage: python mipro_study.py --task trec --n_val 16 --seed 1 --out M_trec_n16_s1
Writes results/runs/<out>.json with the validation and held-out scores of the seed program, the returned program and
up to `k_gold` other evaluated candidates.
"""
import argparse
import json
import os
import random
import time

import dspy
from dspy.teleprompt import MIPROv2

from gepa_study import NOTHINK, build
from tasks import split_pool_v2

try:
    import resource
    _soft, _hard = resource.getrlimit(resource.RLIMIT_NOFILE)
    resource.setrlimit(resource.RLIMIT_NOFILE, (_hard, _hard))
except (ImportError, ValueError, OSError):
    pass

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--task", required=True)
    ap.add_argument("--n_val", type=int, required=True)
    ap.add_argument("--seed", type=int, default=1)
    ap.add_argument("--K", type=int, default=16, help="num_candidates (instructions proposed)")
    ap.add_argument("--trials", type=int, default=24)
    ap.add_argument("--k_gold", type=int, default=4, help="other evaluated candidates scored on the gold set")
    ap.add_argument("--n_train", type=int, default=256)
    ap.add_argument("--task_url", default="http://localhost:8100")
    ap.add_argument("--refl_url", default="http://localhost:8200")
    ap.add_argument("--task_model", default="Qwen/Qwen3.5-4B")
    ap.add_argument("--refl_model", default="Qwen/Qwen3.8-27B-FP8")
    ap.add_argument("--threads", type=int, default=24)
    ap.add_argument("--out", required=True)
    a = ap.parse_args()
    t0 = time.time()
    task, prog, to_ex, out_field = build(a.task)
    gold, rest = split_pool_v2(task, 600)
    rng = random.Random(1000 + a.seed)
    idx = list(range(len(rest)))
    rng.shuffle(idx)
    train = [to_ex(rest[i]) for i in idx[:a.n_train]]
    val = [to_ex(rest[i]) for i in idx[a.n_train:a.n_train + a.n_val]]  # same nested sets as the GEPA study
    goldx = [to_ex(ex) for ex in gold]
    max_tok = 1024 if a.task == "gsm8k" else 256
    task_lm = dspy.LM(f"openai/{a.task_model}", api_base=a.task_url + "/v1", api_key="local", temperature=0.0,
                      max_tokens=max_tok, extra_body=NOTHINK, num_retries=10)
    prompt_lm = dspy.LM(f"openai/{a.refl_model}", api_base=a.refl_url + "/v1", api_key="local", temperature=1.0,
                        max_tokens=4096, extra_body=NOTHINK, num_retries=10)
    dspy.configure(lm=task_lm)

    def metric(g, p, trace=None):
        o = getattr(p, out_field, None)
        return float(task.score(g.raw, "" if o is None else str(o)))

    opt = MIPROv2(metric=metric, prompt_model=prompt_lm, task_model=task_lm, max_bootstrapped_demos=0,
                  max_labeled_demos=0, auto=None, num_candidates=a.K, num_threads=a.threads, seed=a.seed,
                  init_temperature=1.0, track_stats=True, max_errors=10**9)
    optimized = opt.compile(prog.deepcopy(), trainset=train, valset=val, num_trials=a.trials, minibatch=False,
                            requires_permission_to_run=False, fewshot_aware_proposer=False)

    def instr(p):
        return [pr.signature.instructions for pr in p.predictors()]

    def evaluate(p, devset):
        ev = dspy.Evaluate(devset=devset, metric=metric, num_threads=a.threads, display_progress=False,
                           failure_score=0.0, provide_traceback=False, max_errors=10**9)
        bits = "".join(str(int(s)) for _, _, s in ev(p).results)
        return sum(map(int, bits)) / len(bits), bits

    # distinct evaluated candidates (by instruction text) with MIPRO's validation score
    seen = {}
    for c in getattr(optimized, "candidate_programs", []) or []:
        key = json.dumps(instr(c["program"]))
        if key not in seen or c["score"] > seen[key]["mipro_val"]:
            seen[key] = dict(program=c["program"], mipro_val=float(c["score"]))
    seed_key, sel_key = json.dumps(instr(prog)), json.dumps(instr(optimized))
    rest = [k for k in seen if k not in (seed_key, sel_key)]
    random.Random(7 + a.seed).shuffle(rest)
    head = [seed_key] if sel_key == seed_key else [seed_key, sel_key]
    order = head + rest
    progs = {k: v["program"] for k, v in seen.items()}
    progs.update({seed_key: prog, sel_key: optimized})
    cands = []
    for j, key in enumerate(order):
        p = progs[key]
        v, vbits = evaluate(p, val)  # cached calls: identical to the scores MIPRO saw
        role = "+".join(r for r, k in (("seed", seed_key), ("selected", sel_key)) if k == key) or "other"
        rec = dict(role=role, instructions=instr(p), val_score=v, val_bits=vbits,
                   mipro_val=seen.get(key, {}).get("mipro_val"), gold_acc=None)
        if j < len(head) + a.k_gold:
            g, gbits = evaluate(p, goldx)
            rec.update(gold_acc=g, gold_bits=gbits)
        cands.append(rec)
    out = dict(args=vars(a), n_distinct_candidates=len(seen), candidates=cands, elapsed=time.time() - t0,
               final_artifact=instr(optimized))
    json.dump(out, open(os.path.join(RUNS, f"{a.out}.json"), "w"), indent=1)
    s = [c for c in cands if "seed" in c["role"]][0]
    b = [c for c in cands if "selected" in c["role"]][0]
    print(f"[{a.out}] distinct={len(seen)} seed val/gold={s['val_score']:.3f}/{s['gold_acc']:.3f} "
          f"sel val/gold={b['val_score']:.3f}/{b['gold_acc']:.3f} {time.time() - t0:.0f}s", flush=True)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/online_causal.py <==
"""Causal (online) version of the loop-observable winner's-curse estimate (round-2 reviewers R1-Q5, R3-Q8).

The earlier estimate (online_prediction.py) pooled the within-generation spread over all generations of all oracle
runs of a setting and used fresh gold subsets as pseudo selection sets. Here everything a loop could not know at
generation t is removed:
  * the selection set is a subset A of the run's own reused selection set D (|A| = n, fixed for the whole run), on
    which the run's incumbents were selected;
  * at generation t, s^2 and v_cc are estimated from generations 1..t of that single run only, from measured effects
    on A (s^2 = within-generation spread of the measured effects minus v_cc/n, floored at 0);
  * the prediction is h_t = s^2 / (s^2 + v_cc/n); the winner's true advantage over its generation is predicted as
    h_t times its measured advantage on A.
The truth is the 600-item gold set (disjoint from D). For each setting and n we report the observed ratio
sum(true advantage) / sum(measured advantage) over all generations, the causal prediction
sum(h_t * measured) / sum(measured), the retrospective prediction from the same run's full history, and the spread of
the causal prediction across single runs (random A). Writes results/online_causal.json.
"""
import json
import os

import numpy as np

from analyze_e1 import load
from fig_breeder import SETTINGS

HERE = os.path.dirname(os.path.abspath(__file__))
NS = (16, 32, 64, 128)


def run_gens(rows):
    runs = {}
    for i, r in enumerate(rows):
        runs.setdefault(r["run"], {}).setdefault(r["gen"], []).append(i)
    return {k: [np.array(v[g]) for g in sorted(v) if len(v[g]) >= 2] for k, v in runs.items()}


def one(CD, CG, QD, gens, A, n):
    """One single-run replication on selection subset A: per generation (h_causal, measured adv, true adv)."""
    W, df, vcc_sum = 0.0, 0, 0.0
    rec = []
    for ii in gens:
        dA = CD[ii][:, A].mean(1)
        dG = CG[ii].mean(1)
        dof = len(ii) - 1
        W += ((dA - dA.mean()) ** 2).sum(); df += dof
        pair_noise = []
        for a in range(len(ii)):
            for b in range(a + 1, len(ii)):
                dd = CD[ii[a], A] - CD[ii[b], A]
                pair_noise.append(((dd != 0).mean() - dd.mean() ** 2) / 2)
        # Match the generation weights of the pooled within-generation spread;
        # pooling pairs directly would overweight generations with larger K.
        vcc_sum += dof * float(np.mean(pair_noise))
        vcc = vcc_sum / df
        s2 = max(W / df - vcc / n, 0.0)
        h = s2 / (s2 + vcc / n) if s2 + vcc / n > 0 else 0.0
        j = int(np.argmax(dA))
        rec.append((h, dA[j] - dA.mean(), dG[j] - dG.mean()))
    return np.array(rec)


def main(reps=100, seed=0):
    rng = np.random.default_rng(seed)
    out = {}
    for pat, lab, _, _ in SETTINGS:
        rows = load(pat + ".json")
        if not rows:
            continue
        CD = np.stack([r["cd"].astype(np.int16) - r["inc_d"] for r in rows])
        CG = np.stack([r["cg"].astype(np.int16) - r["inc_g"] for r in rows])
        nd = CD.shape[1]
        res = []
        for n in NS:
            H, M, G, Hr, per_run, early = [], [], [], [], [], []
            for run, gens in run_gens(rows).items():
                for _ in range(reps):
                    A = rng.choice(nd, n, replace=False)
                    rec = one(CD, CG, None, gens, A, n)
                    h, m, g = rec[:, 0], rec[:, 1], rec[:, 2]
                    H.append(h); M.append(m); G.append(g); Hr.append(np.full_like(h, h[-1]))
                    per_run.append((h * m).sum() / max(m.sum(), 1e-9))
                    early.append(rec[:3])
            H, M, G, Hr = map(np.concatenate, (H, M, G, Hr))
            E = np.concatenate(early)
            res.append(dict(n=n, obs=float(G.sum() / M.sum()), causal=float((H * M).sum() / M.sum()),
                            retro=float((Hr * M).sum() / M.sum()), single_run_sd=float(np.std(per_run)),
                            early_obs=float(E[:, 2].sum() / E[:, 1].sum()),
                            early_causal=float((E[:, 0] * E[:, 1]).sum() / E[:, 1].sum()),
                            meas_adv=float(M.mean() * 100), true_adv=float(G.mean() * 100),
                            pred_adv=float((H * M).mean() * 100)))
        out[lab] = res
        print(lab, [(r["n"], round(r["obs"], 2), round(r["causal"], 2), round(r["retro"], 2),
                     round(r["single_run_sd"], 2)) for r in res], flush=True)
    cells = [r for v in out.values() for r in v]
    summ = dict(mae_causal=float(np.mean([abs(r["causal"] - r["obs"]) for r in cells])),
                bias_causal=float(np.mean([r["causal"] - r["obs"] for r in cells])),
                mae_retro=float(np.mean([abs(r["retro"] - r["obs"]) for r in cells])),
                mae_early=float(np.mean([abs(r["early_causal"] - r["early_obs"]) for r in cells])),
                bias_early=float(np.mean([r["early_causal"] - r["early_obs"] for r in cells])),
                mae_adv_pts=float(np.mean([abs(r["pred_adv"] - r["true_adv"]) for r in cells])),
                mae_naive_pts=float(np.mean([abs(r["meas_adv"] - r["true_adv"]) for r in cells])),
                sd_range_n16=[float(min(r["single_run_sd"] for r in cells if r["n"] == 16)),
                              float(max(r["single_run_sd"] for r in cells if r["n"] == 16))],
                cells=len(cells))
    for n in NS:
        c = [r for r in cells if r["n"] == n]
        summ[f"n{n}"] = dict(mae_causal=float(np.mean([abs(r["causal"] - r["obs"]) for r in c])),
                             mae_adv_pts=float(np.mean([abs(r["pred_adv"] - r["true_adv"]) for r in c])),
                             mae_naive_pts=float(np.mean([abs(r["meas_adv"] - r["true_adv"]) for r in c])))
    out["_summary"] = summ
    print(json.dumps(summ, indent=1))
    json.dump(out, open(os.path.join(HERE, "..", "results", "online_causal.json"), "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/pilot_priors.py <==
"""Freeze the phase-indexed pilot priors for the pre-registered v2 experiments.

Source: v1 oracle-instrumented runs (true effects measured on the v1 gold set, which is disjoint from the v2 gold
set). Phase 1 = first generation (candidates rewrite the one-line seed); phase 2 = later generations.
mu = mean of per-generation mean true effects; s2 = pooled within-generation variance of true effects minus the
gold-set sampling variance of a paired difference.
"""
import json
import os

import numpy as np

from analyze_e1 import load, within_gold_noise

HERE = os.path.dirname(os.path.abspath(__file__))
SOURCES = {"qwen2.5-1.5b/trec": ["R1_trec_oracle_*", "E1_trec_oracle_*"],
           "qwen2.5-1.5b/banking77": ["R1_banking77_oracle_*", "E1_banking77_oracle_*"],
           "qwen2.5-7b/trec": ["R2_trec_oracle_*"],
           "qwen2.5-1.5b/gsm8k": ["R3_gsm8k_oracle_*"]}


FROZEN_GENERATION_CUTS = {"E1_trec_oracle_s2": 17}  # records available at the original freeze


def phase_prior(rows, *, historical=False):
    """Fit a phase prior; historical=True exactly reproduces the frozen estimator.

    The original estimator subtracted candidate-incumbent gold noise from a
    within-generation variance. That subtracts too much shared noise and yields
    a smaller prior variance. Preserve it explicitly when reconstructing
    what the confirmatory runs actually used; new fits use candidate-candidate
    noise with the same degrees-of-freedom weights as their variance estimator.
    """
    gens = {}
    for r in rows:
        gens.setdefault((r["run"], r["gen"]), []).append(r)
    out = {}
    for phase, sel in [("phase1", lambda g: g == 1), ("phase2", lambda g: g >= 2)]:
        means, dev2, dof, noise = [], 0.0, 0, []
        corrected_noise_sum = 0.0
        for (run, g), cs in gens.items():
            if not sel(g) or len(cs) < 2:
                continue
            d = np.array([(c["cg"].astype(int) - c["inc_g"]).mean() for c in cs])
            q = np.array([(c["cg"] != c["inc_g"]).mean() for c in cs])
            means.append(d.mean())
            dev2 += float(((d - d.mean()) ** 2).sum())
            dof += len(d) - 1
            noise.append(np.mean(q - d ** 2) / len(cs[0]["cg"]))
            C = np.stack([c["cg"].astype(float) - c["inc_g"] for c in cs])
            corrected_noise_sum += (len(cs) - 1) * within_gold_noise(C, {0: list(range(len(cs)))})
        noise_mean = float(np.mean(noise)) if historical else corrected_noise_sum / max(dof, 1)
        s2 = max(dev2 / max(dof, 1) - noise_mean, 1e-4)
        out[phase] = [float(np.mean(means)), float(s2)]
        out[phase + "_n_gens"] = len(means)
    return out


if __name__ == "__main__":
    pri = {}
    for key, pats in SOURCES.items():
        rows = []
        for p in pats:
            rows += [r for r in load(p + ".json")
                     if r["gen"] <= FROZEN_GENERATION_CUTS.get(r["run"], 10 ** 9)]
        pri[key] = phase_prior(rows, historical=True)  # preserve the estimator used before launch
        print(key, {k: (round(v[0], 4), round(v[1], 5)) if isinstance(v, list) else v for k, v in pri[key].items()})
    path = os.path.join(HERE, "..", "results", "pilot_priors.json")
    json.dump(pri, open(path, "w"), indent=1)
    print("written", path)


==> anc/winners_curse_supplement/code/power_v2.py <==
"""Sensitivity of the pre-registered tests (reported because the study was not powered by a prior calculation).

For each paired comparison of analyze_v2.py, the minimal detectable difference at 80% power for a two-sided paired
t-test at level alpha, given the observed standard deviation of the paired differences:
    MDE = (t_{1-alpha/2, m-1} + t_{0.8, m-1}) * sd / sqrt(m),
with alpha = 0.05 (unadjusted) and alpha = 0.05 / k (the most stringent Holm step within a family of k tests).
Writes results/power_v2.json.
"""
import json
import os

import numpy as np
from scipy import stats

from analyze_v2 import load

HERE = os.path.dirname(os.path.abspath(__file__))


def diffs(df, s, a, b, col):
    x = df[(df.setting == s) & (df.rule == a[0]) & (df.n == a[1])].set_index("seed")[col]
    y = df[(df.setting == s) & (df.rule == b[0]) & (df.n == b[1])].set_index("seed")[col]
    i = x.index.intersection(y.index)
    return (x[i] - y[i]).values


def mde(d, alpha):
    m = len(d)
    if m < 3:
        return None
    return float((stats.t.ppf(1 - alpha / 2, m - 1) + stats.t.ppf(0.8, m - 1)) * d.std(ddof=1) / np.sqrt(m))


def main():
    df = load()
    fam = {"H1": ([("V2a"), ("V2c"), ("V2d")], ("greedy", 256), ("greedy", 16), "gain"),
           "H2": (["V2a", "V2b", "V2c", "V2d"], ("greedy", 16), ("greedy", 256), "gap"),
           "H4": (["V2a", "V2b", "V2c", "V2d"], ("pilot", 16), ("greedy", 16), "gain"),
           "H5": (["V2a", "V2b", "V2c", "V2d"], ("confirm", 16), ("greedy", 16), "gain")}
    out = {}
    for h, (sets, a, b, col) in fam.items():
        k = len(sets)
        pooled = []
        for s in sets:
            d = diffs(df, s, a, b, col)
            pooled += list(d)
            out[f"{h}|{s}"] = dict(pairs=len(d), sd=float(d.std(ddof=1)) if len(d) > 1 else None,
                                   mde_05=mde(d, 0.05), mde_holm=mde(d, 0.05 / k))
        if h in ("H4", "H5"):
            d = np.array(pooled)
            out[f"{h}|pooled"] = dict(pairs=len(d), sd=float(d.std(ddof=1)), mde_05=mde(d, 0.05))
    json.dump(out, open(os.path.join(HERE, "..", "results", "power_v2.json"), "w"), indent=1)
    for k, v in out.items():
        print(k, {q: (round(x, 2) if isinstance(x, float) else x) for q, x in v.items()})


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/prep_data.py <==
"""Download and normalize task pools into data/<task>.jsonl.

Each record: {"id": str, "question": str, "answer": str, ...task-specific fields}.
Pools merge the public train/test splits: the experiments draw their own disjoint
selection sets and gold sets from the pool (see sampling in selfimprove.py).
"""
import json
import os
import re

from datasets import load_dataset

OUT = os.path.join(os.path.dirname(__file__), "..", "data")
os.makedirs(OUT, exist_ok=True)


def dump(name, rows):
    path = os.path.join(OUT, f"{name}.jsonl")
    with open(path, "w", encoding="utf-8") as f:
        for r in rows:
            f.write(json.dumps(r, ensure_ascii=False) + "\n")
    print(name, len(rows), "->", path)


def gsm8k():
    rows = []
    for split in ["train", "test"]:
        ds = load_dataset("openai/gsm8k", "main", split=split)
        for i, ex in enumerate(ds):
            ans = ex["answer"].split("####")[-1].strip().replace(",", "")
            rows.append({"id": f"gsm8k-{split}-{i}", "question": ex["question"], "answer": ans})
    dump("gsm8k", rows)


def banking77():
    rows = []
    for split in ["train", "test"]:
        ds = load_dataset("PolyAI/banking77", split=split, revision="refs/convert/parquet")
        names = ds.features["label"].names
        for i, ex in enumerate(ds):
            rows.append({"id": f"b77-{split}-{i}", "question": ex["text"], "answer": names[ex["label"]]})
    dump("banking77", rows)
    with open(os.path.join(OUT, "banking77_labels.json"), "w") as f:
        json.dump(names, f)


def arc():
    rows = []
    for cfg in ["ARC-Challenge", "ARC-Easy"]:
        for split in ["train", "validation", "test"]:
            ds = load_dataset("allenai/ai2_arc", cfg, split=split)
            for ex in ds:
                labels = ex["choices"]["label"]
                if labels != ["A", "B", "C", "D"]:
                    continue  # keep the uniform 4-way A-D items
                opts = "\n".join(f"{l}. {t}" for l, t in zip(labels, ex["choices"]["text"]))
                rows.append({"id": f"{cfg}-{ex['id']}", "question": f"{ex['question']}\n{opts}",
                             "answer": ex["answerKey"], "subset": cfg})
    dump("arc", rows)


def trec():
    rows = []
    ds_all = []
    for split in ["train", "test"]:
        ds = load_dataset("CogComp/trec", split=split, revision="refs/convert/parquet")
        ds_all.append((split, ds))
    names = ds_all[0][1].features["fine_label"].names
    for split, ds in ds_all:
        for i, ex in enumerate(ds):
            rows.append({"id": f"trec-{split}-{i}", "question": ex["text"], "answer": names[ex["fine_label"]]})
    dump("trec", rows)
    with open(os.path.join(OUT, "trec_labels.json"), "w") as f:
        json.dump(names, f)


if __name__ == "__main__":
    for fn in [gsm8k, banking77, arc, trec]:
        try:
            fn()
        except Exception as e:  # keep going; report failures
            print("FAILED", fn.__name__, repr(e)[:300])


==> anc/winners_curse_supplement/code/proposal_stats.py <==
"""Proposal-distribution statistics of all oracle-instrumented runs (v1 self-proposers and the v2 14B proposer):
number of candidates, fraction truly improving, mean true effect, within-generation s, v, v_cc/v, excess kurtosis.
Writes results/proposal_stats.json and paper/tab_proposals.tex."""
import json
import os

import numpy as np
from scipy import stats

from analyze_e1 import load, moments

HERE = os.path.dirname(os.path.abspath(__file__))
SETS = [("R1_trec_oracle_*", "1.5B TREC", "1.5B"), ("R1_banking77_oracle_*", "1.5B Banking77", "1.5B"),
        ("R3_gsm8k_oracle_*", "1.5B GSM8K", "1.5B"), ("R2_trec_oracle_*", "7B TREC", "7B"),
        ("R2_banking77_oracle_*", "7B Banking77", "7B"), ("E1_trec_oracle_*", "1.5B TREC (llama.cpp)", "1.5B"),
        ("E1_banking77_oracle_*", "1.5B Banking77 (llama.cpp)", "1.5B"),
        ("V2s_trec_oracle_*", "1.5B TREC", "14B"), ("V2s_banking77_oracle_*", "1.5B Banking77", "14B"),
        ("V2s_gsm8k_oracle_*", "1.5B GSM8K", "14B"),
        ("V3s_trec_oracle_*", "1.5B TREC", "Qwen3.8-27B"), ("V3s_banking77_oracle_*", "1.5B Banking77", "Qwen3.8-27B"),
        ("V3s_gsm8k_oracle_*", "1.5B GSM8K", "Qwen3.8-27B"), ("V3q_trec_oracle_*", "Qwen3.5-4B TREC", "Qwen3.5-4B"),
        ("V3q_banking77_oracle_*", "Qwen3.5-4B Banking77", "Qwen3.5-4B")]


def vcc_ratio(rows):
    gi = {}
    for i, r in enumerate(rows):
        gi.setdefault((r["run"], r["gen"]), []).append(i)
    vcc, v = [], []
    for ii in gi.values():
        for a in range(len(ii)):
            ra = rows[ii[a]]
            d = ra["cg"].astype(int) - ra["inc_g"]
            v.append((d != 0).mean() - d.mean() ** 2)
            for b in range(a + 1, len(ii)):
                dd = ra["cg"].astype(int) - rows[ii[b]]["cg"].astype(int)
                vcc.append(((dd != 0).mean() - dd.mean() ** 2) / 2)
    return float(np.mean(vcc) / np.mean(v)) if vcc else float("nan")


def main():
    out = {}
    for pat, lab, prop in SETS:
        rows = load(pat + ".json")
        if not rows:
            continue
        m = moments(rows)
        dg = np.array([(r["cg"].astype(int) - r["inc_g"]).mean() for r in rows])
        keys = [(r["run"], r["gen"]) for r in rows]
        dev = []
        for k in set(keys):
            idx = [i for i, kk in enumerate(keys) if kk == k]
            if len(idx) >= 2:
                dev += list(dg[idx] - dg[idx].mean())
        g1 = np.array([dg[i] for i, r in enumerate(rows) if r["gen"] == 1])  # first rewrite of the seed
        gl = np.array([dg[i] for i, r in enumerate(rows) if r["gen"] > 1])
        out[f"{prop}|{lab}"] = dict(proposer=prop, setting=lab, cands=len(rows), runs=len(set(r["run"] for r in rows)),
                                    frac_improve=float((dg > 0).mean()), mu=m["mu"] * 100, s=np.sqrt(m["s2"]) * 100,
                                    v=m["v"], vcc_over_v=vcc_ratio(rows), kurt=float(stats.kurtosis(dev)),
                                    frac_g1=float((g1 > 0).mean()), mu_g1=float(g1.mean() * 100),
                                    frac_later=float((gl > 0).mean()), mu_later=float(gl.mean() * 100))
        print(out[f"{prop}|{lab}"], flush=True)
    json.dump(out, open(os.path.join(HERE, "..", "results", "proposal_stats.json"), "w"), indent=1)
    L = [r"\begin{tabular}{llcccccccc}", r"\toprule",
         r" & & & \multicolumn{2}{c}{generation 1} & \multicolumn{2}{c}{later generations} & & & \\",
         r"Proposer & Solver, task & cand. & better & $\mu$ & better & $\mu$ & $s$ & $v_{cc}/v$ & exc.\ kurt. \\",
         r"\midrule"]
    for k, d in out.items():
        L.append(f"{d['proposer']} & {d['setting']} & {d['cands']} & {d['frac_g1']*100:.0f}\% & {d['mu_g1']:+.1f} & "
                 f"{d['frac_later']*100:.0f}\% & {d['mu_later']:+.1f} & "
                 f"{d['s']:.1f} & {d['vcc_over_v']:.2f} & {d['kurt']:.1f} \\\\")
    L += [r"\bottomrule", r"\end{tabular}"]
    open(os.path.join(HERE, "..", "paper", "tab_proposals.tex"), "w", encoding="utf-8").write("\n".join(L) + "\n")


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/recon_plan.py <==
"""Reconstruction plan for the follow-up GEPA runs (stopping rule described in manuscript Appendix B).

For each (kind, task) group of runs (S = strong start, R = original seed, n_val=16), B* is the largest multiple of
`step` calls reached by every run of the group, capped at `cap`. Prints one gepa_budget.py argument line per
reconstruction: budget 1000, B*, 2000 and 3000 where B* reaches them, and B* with the +6 discovery window.
Also writes results/recon_plan.json with every run's total calls and the group's B*.
"""
import argparse
import glob
import json
import os
import pickle
import re

HERE = os.path.dirname(os.path.abspath(__file__))
GLOGS = os.path.join(HERE, "..", "results", "gepa_logs")

ap = argparse.ArgumentParser()
ap.add_argument("--kinds", default="SR")
ap.add_argument("--step", type=int, default=250)
ap.add_argument("--cap", type=int, default=3000)
ap.add_argument("--k", type=int, default=3)
a = ap.parse_args()
calls, groups = {}, {}
for d in sorted(glob.glob(os.path.join(GLOGS, "*_*_n*_s*"))):
    run = os.path.basename(d)
    m = re.match(rf"([{a.kinds}])_(\w+?)_n(\d+)_s(\d+)$", run)
    if not m:
        continue
    try:
        st = pickle.load(open(os.path.join(d, "gepa_state.bin"), "rb"))
        calls[run] = int(st["total_num_evals"])
    except Exception as e:  # unreadable state: report, leave out
        calls[run] = None
        print(f"# {run}: state unreadable ({e})")
        continue
    groups.setdefault((m.group(1), m.group(2)), []).append(run)
plan = {}
for (kind, task), runs in sorted(groups.items()):
    bstar = min(min(calls[r] for r in runs) // a.step * a.step, a.cap)
    budgets = sorted(({bstar} if bstar > 0 else set()) | {b for b in (1000, 2000, 3000) if b <= bstar})
    if not budgets:
        print(f"# {kind}_{task}: no run reached {a.step} calls")
        continue
    plan[f"{kind}_{task}"] = dict(runs=runs, bstar=bstar, budgets=budgets, calls={r: calls[r] for r in runs})
    for r in runs:
        for b in budgets:
            print(f"{r} --budget {b} --k {a.k}")
        print(f"{r} --budget {bstar} --window 6 --k {a.k}")
json.dump(plan, open(os.path.join(HERE, "..", "results", "recon_plan.json"), "w"), indent=1)


==> anc/winners_curse_supplement/code/rescore_gsm8k.py <==
"""Re-score the GSM8K confirmatory instructions (round-2 R3-Q4: do H1 and H4 survive inference noise?).

The seed instruction and the final instruction of every confirmatory GSM8K run (V2d_*) are scored on the confirmatory
gold set (600 items) R times with the solver of the study (Qwen2.5-1.5B-Instruct, greedy, same prompt and max_tokens
as selfimprove.py). Each repetition sends all (instruction, item) pairs as one batch to a fresh server-side context
and bypasses the response cache (distinct cache tag per repetition), so repetitions differ only by batched-inference
nondeterminism. Writes results/rescore_gsm8k.json: per artifact hash, the gold accuracy of each repetition.

Usage (on a GPU server with Qwen2.5-1.5B-Instruct on :8300): python rescore_gsm8k.py --url http://localhost:8300 --R 3
"""
import argparse
import glob
import json
import os

import numpy as np

from llm import LLM, Cache, run
from selfimprove import h
from tasks import TASKS, split_pool_v2

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")

ap = argparse.ArgumentParser()
ap.add_argument("--url", default="http://localhost:8300")
ap.add_argument("--model", default="Qwen/Qwen2.5-1.5B-Instruct")
ap.add_argument("--R", type=int, default=3)
ap.add_argument("--conc", type=int, default=512)
a = ap.parse_args()

task = TASKS["gsm8k"]()
gold, _ = split_pool_v2(task, 600)
arts, runs = {h(task.seed_artifact): task.seed_artifact}, {}
for p in sorted(glob.glob(os.path.join(RUNS, "V2d_gsm8k_*.json"))):
    d = json.load(open(p))
    if "final_artifact" not in d:
        continue
    assert [ex["id"] for ex in gold] == d["gold_ids"], p
    arts[h(d["final_artifact"])] = d["final_artifact"]
    runs[os.path.basename(p)[:-5]] = dict(final=h(d["final_artifact"]), seed_gbits=d["seed_gbits"],
                                          final_gold_logged=d["gens"][-1]["gold"])
print(f"{len(runs)} runs, {len(arts)} distinct instructions, {len(arts) * len(gold) * a.R} generations", flush=True)
cache = Cache(os.path.join(HERE, "..", "results", "rescore_cache.sqlite"))
keys = list(arts)
acc = {k: [] for k in keys}
bitsd = {k: [] for k in keys}
for r in range(a.R):
    llm = LLM(a.url, f"rescore-r{r}", concurrency=a.conc, cache=cache, model_name=a.model)
    reqs = [(arts[k], task.user(ex), 0) for k in keys for ex in gold]
    outs = run(llm.batch(reqs, max_tokens=task.max_tokens))
    for i, k in enumerate(keys):
        b = [task.score(ex, outs[i * len(gold) + j]) for j, ex in enumerate(gold)]
        acc[k].append(float(np.mean(b)))
        bitsd[k].append("".join(str(int(x)) for x in b))
    print(f"rep {r}: seed acc {acc[h(task.seed_artifact)][-1]:.4f}", flush=True)
json.dump(dict(seed=h(task.seed_artifact), acc=acc, bits=bitsd, runs=runs, R=a.R, model=a.model),
          open(os.path.join(HERE, "..", "results", "rescore_gsm8k.json"), "w"), indent=1)


==> anc/winners_curse_supplement/code/selfimprove.py <==
"""Self-improvement loop over a natural-language artifact (system instruction).

One generation:
  1. Proposer (an LLM) sees the incumbent artifact + a few failures drawn from the
     selection set D and writes K candidate artifacts.
  2. Each candidate is scored item-by-item on D (paired with the incumbent).
  3. An acceptance rule decides whether the best-measured candidate replaces the
     incumbent.
Every artifact that ever becomes incumbent (and, in oracle mode, every candidate) is
also scored on a disjoint gold set G that the loop never sees.

All model calls are greedy for the solver, so an (artifact, item) pair is scored once
and cached; runs that revisit the same artifact reuse its scores.
"""
import argparse
import hashlib
import json
import math
import os
import random
import re
import time

import numpy as np

import accept as acc_rules
from llm import LLM, run
from tasks import TASKS, split_pool, split_pool_v2

RESULTS = os.path.join(os.path.dirname(__file__), "..", "results")

PROPOSER_SYSTEM = "You are an expert prompt engineer who improves instructions for a smaller language model."

PROPOSER_TEMPLATE = """A small language model is given the following INSTRUCTION as its system prompt and then solves one task input.

TASK: {task_desc}

CURRENT INSTRUCTION:
<<<
{artifact}
>>>

Here are inputs where the model made mistakes with the current instruction:
{failures}

Write an improved INSTRUCTION that will make the model more accurate on this task in general (not only on these examples). You may add strategies, rules, definitions, or output-format requirements. Keep it under {max_words} words.
Return only the new instruction between <<< and >>>."""


def h(text):
    return hashlib.sha1(text.encode()).hexdigest()[:12]


class Scorer:
    """Scores artifacts on items via the solver LLM, with per-artifact memoization."""

    def __init__(self, task, solver):
        self.task, self.solver = task, solver
        self.mem = {}  # (artifact_hash, item_id) -> (score, output)

    def score(self, artifacts, items):
        reqs, keys = [], []
        for a in artifacts:
            ah = h(a)
            for ex in items:
                if (ah, ex["id"]) not in self.mem:
                    reqs.append((a, self.task.user(ex), 0))
                    keys.append((ah, ex))
        if reqs:
            outs = run(self.solver.batch(reqs, max_tokens=self.task.max_tokens))
            for (ah, ex), o in zip(keys, outs):
                self.mem[(ah, ex["id"])] = (self.task.score(ex, o), o)
        return [np.array([self.mem[(h(a), ex["id"])][0] for ex in items], dtype=np.int8) for a in artifacts]

    def output(self, artifact, ex):
        return self.mem[(h(artifact), ex["id"])][1]


def extract_artifact(text, max_words=180):
    """Return the instruction between <<< and >>>; None if missing, truncated, or too long."""
    i = text.find("<<<")
    if i < 0:
        return None
    rest = text[i + 3:]
    # small models often close the block with a second "<<<" instead of ">>>"; either counts,
    # but a closing marker is required (its absence means the output was truncated)
    ends = [p for p in (rest.find(">>>"), rest.find("<<<")) if p >= 0]
    if not ends:
        return None
    body = rest[:min(ends)].strip()
    if len(body) < 5 or len(body.split()) > max_words:
        return None
    return body


def propose(proposer, task, scorer, incumbent, D, d_scores, K, rng, gen, run_seed, n_fail=4, max_words=120,
            max_rounds=5):
    """Draw proposals until K distinct valid candidates exist (or max_rounds is reached)."""
    fails = [ex for ex, s in zip(D, d_scores) if s == 0]
    cands, seen = [], {incumbent}
    for rnd in range(max_rounds):
        need = K - len(cands)
        if need <= 0:
            break
        reqs = []
        for k in range(need):
            sample = rng.sample(fails, min(n_fail, len(fails))) if fails else []
            ftxt = "\n\n".join(
                f"Input: {task.user(ex)[-600:]}\nModel output: {scorer.output(incumbent, ex)[:300]}\nCorrect answer: {ex['answer']}"
                for ex in sample) or "(no mistakes found)"
            user = PROPOSER_TEMPLATE.format(task_desc=task.describe(), artifact=incumbent, failures=ftxt,
                                            max_words=max_words)
            seed = hash((run_seed, gen, k)) % (2**31) if rnd == 0 else hash((run_seed, gen, k, rnd)) % (2**31)
            reqs.append((PROPOSER_SYSTEM, user, seed))
        outs = run(proposer.batch(reqs, max_tokens=400, temperature=0.9))
        for o in outs:
            a = extract_artifact(o, max_words=int(1.5 * max_words))
            if a and a not in seen:
                cands.append(a)
                seen.add(a)
    return cands


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--task", default="trec")
    ap.add_argument("--solver_url", default="http://localhost:8081")
    ap.add_argument("--solver_tag", default="qwen2.5-1.5b-q8")
    ap.add_argument("--proposer_url", default="http://localhost:8082")
    ap.add_argument("--proposer_tag", default="qwen2.5-3b-q6")
    ap.add_argument("--solver_model", default=None, help="model name field (vLLM)")
    ap.add_argument("--proposer_model", default=None)
    ap.add_argument("--conc", type=int, default=32, help="max concurrent solver requests")
    ap.add_argument("--n", type=int, default=64, help="selection set size")
    ap.add_argument("--K", type=int, default=4, help="candidates per generation")
    ap.add_argument("--T", type=int, default=20, help="generations")
    ap.add_argument("--rule", default="greedy")
    ap.add_argument("--alpha", type=float, default=0.05)
    ap.add_argument("--fresh", action="store_true", help="resample D every generation")
    ap.add_argument("--n_gold", type=int, default=1000)
    ap.add_argument("--oracle", action="store_true", help="score every candidate on gold")
    ap.add_argument("--seed", type=int, default=0)
    ap.add_argument("--budget", type=int, default=0,
                    help="per-generation evaluation budget B; >0 enables resolution matching (n, K adapt)")
    ap.add_argument("--rm_c", type=float, default=1.0)
    ap.add_argument("--n_min", type=int, default=16)
    ap.add_argument("--n_max", type=int, default=1024)
    ap.add_argument("--out", default=None)
    ap.add_argument("--init_file", default=None, help="start from this instruction instead of the task's seed")
    ap.add_argument("--gold_v2", action="store_true", help="fresh gold set disjoint from the v1 gold set")
    ap.add_argument("--fail_pool", type=int, default=0,
                    help="if >0, proposer failures come from a fixed feedback pool of this size (not from D)")
    ap.add_argument("--prior_key", default=None, help="key into results/pilot_priors.json for rule=pilot")
    args = ap.parse_args()

    task = TASKS[args.task]()
    if args.gold_v2:
        gold, rest = split_pool_v2(task, args.n_gold)
    else:
        gold, rest = split_pool(task, args.n_gold)  # gold split is fixed across seeds
    rng = random.Random(args.seed)
    key = os.environ.get("REMOTE_LLM_KEY")  # bearer token of our own remote vLLM server, if any
    solver = LLM(args.solver_url, args.solver_tag, concurrency=args.conc, model_name=args.solver_model,
                 api_key=key if args.solver_url.startswith("https") else None)
    proposer = LLM(args.proposer_url, args.proposer_tag, concurrency=max(8, args.conc // 4),
                   model_name=args.proposer_model,
                   api_key=key if args.proposer_url.startswith("https") else None)
    scorer = Scorer(task, solver)
    prior = None
    if args.rule == "pilot":
        prior = json.load(open(os.path.join(RESULTS, "pilot_priors.json")))[args.prior_key]
    rule = acc_rules.make(args.rule, alpha=args.alpha, prior=prior)

    F = []
    if args.fail_pool:
        F = rng.sample(rest, args.fail_pool)
        fids = {ex["id"] for ex in F}
        rest = [ex for ex in rest if ex["id"] not in fids]
    order = rng.sample(rest, min(len(rest), max(args.n_max, args.n)))  # fixed order; D is a prefix
    n_cur, K_cur = args.n, args.K
    if args.budget:
        K_cur = max(1, args.budget // n_cur)
    D = order[:n_cur]
    inc = open(args.init_file, encoding="utf-8").read().strip() if args.init_file else task.seed_artifact
    inc_d = scorer.score([inc], D)[0]
    inc_g = scorer.score([inc], gold)[0]
    tag = args.out or f"{args.task}_{args.rule}_n{args.n}_K{args.K}_T{args.T}{'_fresh' if args.fresh else ''}{'_oracle' if args.oracle else ''}_s{args.seed}"
    os.makedirs(os.path.join(RESULTS, "runs"), exist_ok=True)
    log = {"args": vars(args), "gens": [], "artifacts": {h(inc): inc},
           "D_ids": [ex["id"] for ex in D], "gold_ids": [ex["id"] for ex in gold], "F_ids": [ex["id"] for ex in F],
           "seed_dbits": "".join(map(str, inc_d.tolist())), "seed_gbits": "".join(map(str, inc_g.tolist()))}
    evals = len(D)  # solver evaluations charged to the loop (gold scoring is free)
    print(f"[{tag}] gen 0 proxy={inc_d.mean():.3f} gold={inc_g.mean():.3f}", flush=True)
    t0 = time.time()
    for gen in range(1, args.T + 1):
        if args.fresh:
            D = rng.sample(rest, args.n)
            inc_d = scorer.score([inc], D)[0]
            evals += len(D)
        rec_inc = {"inc_h": h(inc), "inc_dbits": "".join(map(str, inc_d.tolist())),
                   "inc_gbits": "".join(map(str, inc_g.tolist()))}
        if hasattr(rule, "gen"):
            rule.gen = gen
        if F:
            inc_f = scorer.score([inc], F)[0]
            cands = propose(proposer, task, scorer, inc, F, inc_f, K_cur, rng, gen, args.seed)
        else:
            cands = propose(proposer, task, scorer, inc, D, inc_d, K_cur, rng, gen, args.seed)
        rec = {"gen": gen, "n_cands": len(cands), "cands": [], "n": len(D), "K": K_cur, **rec_inc}
        if args.fresh:
            rec["D_ids"] = [ex["id"] for ex in D]
        if cands:
            c_d = scorer.score(cands, D)
            evals += len(cands) * len(D)
            c_g = scorer.score(cands, gold) if args.oracle else [None] * len(cands)
            for a, sd, sg in zip(cands, c_d, c_g):
                log["artifacts"][h(a)] = a
                rec["cands"].append({
                    "h": h(a),
                    "dbits": "".join(map(str, sd.tolist())),
                    "gbits": None if sg is None else "".join(map(str, sg.tolist())),
                    "dhat": float(sd.mean() - inc_d.mean()),
                    "disc": float(np.mean(sd != inc_d)),
                    "dgold": None if sg is None else float(sg.mean() - inc_g.mean()),
                })
            choice = rule.decide(inc_d, c_d, rec["cands"])
            rec["accepted"] = choice is not None
            if choice is not None:
                new = cands[choice]
                new_g = c_g[choice] if args.oracle else scorer.score([new], gold)[0]
                rec["accepted_h"] = h(new)
                rec["true_delta"] = float(new_g.mean() - inc_g.mean())
                inc, inc_d, inc_g = new, c_d[choice], new_g
        else:
            rec["accepted"] = False
        if args.budget and hasattr(rule, "estimates") and rule.estimates() is not None:
            mu_h, s2_h, v_h = rule.estimates()
            rec["est"] = {"mu": mu_h, "s2": s2_h, "v": v_h}
            n_new = int(np.clip(args.rm_c * v_h / max(s2_h, 1e-8), args.n_min, min(args.n_max, args.budget)))
            if args.rule == "ebs":  # safeguarded schedule: warm up 3 generations, at most double n per step
                n_new = n_cur if gen < 3 else min(n_new, 2 * n_cur)
            if n_new > len(D):  # grow the nested selection set; re-score incumbent on new items
                D = order[:n_new]
                inc_d = scorer.score([inc], D)[0]
                evals += n_new - n_cur
                n_cur = n_new
            K_cur = max(1, args.budget // n_cur)
        rec.update(proxy=float(inc_d.mean()), gold=float(inc_g.mean()), evals=evals,
                   elapsed=time.time() - t0)
        log["gens"].append(rec)
        print(f"[{tag}] gen {gen} cands={len(cands)} acc={rec['accepted']} proxy={rec['proxy']:.3f} "
              f"gold={rec['gold']:.3f} evals={evals} t={rec['elapsed']:.0f}s", flush=True)
        with open(os.path.join(RESULTS, "runs", tag + ".json"), "w", encoding="utf-8") as f:
            json.dump(log, f)
    log["final_artifact"] = inc
    with open(os.path.join(RESULTS, "runs", tag + ".json"), "w", encoding="utf-8") as f:
        json.dump(log, f)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/shortfall.py <==
"""Share of generations with fewer than K valid candidates (reviewer request: previously unscripted).
Writes results/shortfall.json."""
import glob
import json
import os
import re

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "results", "runs")
GROUPS = {"exploratory 1.5B vLLM (R1)": "R1_*", "exploratory GSM8K vLLM (R3)": "R3_*", "exploratory 7B vLLM (R2)": "R2_*",
          "exploratory 1.5B llama.cpp (E)": "E[123]_*", "confirmatory (V2a-d)": "V2[a-d]_*", "14B proposer (V2s)": "V2s_*",
          "Qwen3.5-4B (V3q)": "V3q_*"}
out = {}
for lab, pat in GROUPS.items():
    tot = short = 0
    for p in glob.glob(os.path.join(RUNS, pat + ".json")):
        d = json.load(open(p))
        if "final_artifact" not in d:
            continue
        K = d["args"].get("K", 4)
        for g in d["gens"]:
            tot += 1
            short += g.get("n_cands", K) < g.get("K", K)  # per-generation K (resolution matching shrinks K by design)
    out[lab] = dict(generations=tot, share_short=short / max(tot, 1))
    print(f"{lab:34s} generations {tot:6d}  share with < K candidates {100 * short / max(tot, 1):5.1f}%")
json.dump(out, open(os.path.join(HERE, "..", "results", "shortfall.json"), "w"), indent=1)


==> anc/winners_curse_supplement/code/tasks.py <==
"""Task definitions: fixed user templates, parsers, scorers, and seed artifacts.

The *artifact* is the evolvable natural-language instruction placed in the system
prompt. Everything in the user template is fixed across the run, so all measured
differences between candidates come from the artifact.
"""
import json
import os
import random
import re

DATA = os.path.join(os.path.dirname(__file__), "..", "data")


def load_pool(name):
    with open(os.path.join(DATA, f"{name}.jsonl"), encoding="utf-8") as f:
        return [json.loads(l) for l in f]


_num_re = re.compile(r"-?\d[\d,]*\.?\d*")


def _norm_num(s):
    s = s.replace(",", "").rstrip(".")
    try:
        v = float(s)
    except ValueError:
        return None
    return v


def _norm_label(s):
    return re.sub(r"[^a-z0-9:]+", "", s.lower())


class Task:
    name = ""
    max_tokens = 256
    seed_artifact = ""

    def __init__(self):
        self.pool = load_pool(self.name)

    def user(self, ex):
        raise NotImplementedError

    def parse(self, out):
        raise NotImplementedError

    def score(self, ex, out):
        pred = self.parse(out)
        return int(pred is not None and self.match(pred, ex["answer"]))

    def match(self, pred, gold):
        return pred == gold

    def describe(self):
        """Short fixed task description shown to the proposer."""
        return ""


class GSM8K(Task):
    name = "gsm8k"
    max_tokens = 320
    seed_artifact = "Answer the question."

    def user(self, ex):
        return f"Question: {ex['question']}"

    def parse(self, out):
        m = re.findall(r"####\s*(-?[\d,]*\.?\d+)", out)
        if not m:
            m = re.findall(r"answer is[^\d-]*(-?[\d,]*\.?\d+)", out, flags=re.I)
        if not m:
            m = _num_re.findall(out)
        if not m:
            return None
        return _norm_num(m[-1])

    def match(self, pred, gold):
        g = _norm_num(gold)
        return g is not None and abs(pred - g) < 1e-6

    def describe(self):
        return ("Grade-school math word problems. The final numeric answer is extracted from the "
                "response (a number after '####' if present, otherwise the last number in the response) "
                "and compared to the reference.")


class ARC(Task):
    name = "arc"
    max_tokens = 256
    seed_artifact = "Answer the question."

    def user(self, ex):
        return f"{ex['question']}"

    def parse(self, out):
        m = re.findall(r"[Aa]nswer\s*(?:is|:)?\s*\(?([ABCD])\b", out)
        if not m:
            m = re.findall(r"\b([ABCD])\b", out)
        return m[-1] if m else None

    def describe(self):
        return ("Grade-school science multiple-choice questions with options A-D. The answer letter is "
                "extracted from the response ('Answer: X' if present, otherwise the last standalone "
                "capital letter A-D) and compared to the reference.")


class _LabelTask(Task):
    labels_file = ""
    max_tokens = 48

    def __init__(self):
        super().__init__()
        with open(os.path.join(DATA, self.labels_file)) as f:
            self.labels = json.load(f)
        self._norm = {_norm_label(l): l for l in self.labels}
        # longest labels first so 'card_payment_fee_charged' wins over 'card_payment'
        self._by_len = sorted(self.labels, key=len, reverse=True)

    def parse(self, out):
        text = out.strip()
        first = _norm_label(text.splitlines()[0]) if text else ""
        if first in self._norm:
            return self._norm[first]
        low = text.lower()
        best, pos = None, -1
        for l in self._by_len:
            i = low.rfind(l.lower())
            if i > pos:
                best, pos = l, i
        return best


class Banking77(_LabelTask):
    name = "banking77"
    labels_file = "banking77_labels.json"
    seed_artifact = "Classify the customer message."

    def user(self, ex):
        return ("Possible intents: " + ", ".join(self.labels) +
                f"\n\nCustomer message: {ex['question']}\nIntent:")

    def describe(self):
        return ("Classify an online-banking customer message into one of 77 intent labels (the label list "
                "is given in the input). The first line of the response is matched against the label set; "
                "otherwise the last label mentioned anywhere in the response is used.")


class TREC(_LabelTask):
    name = "trec"
    labels_file = "trec_labels.json"
    seed_artifact = "Classify the question."

    def user(self, ex):
        return ("Possible labels: " + ", ".join(self.labels) +
                f"\n\nQuestion: {ex['question']}\nLabel:")

    def describe(self):
        return ("Classify a question by the type of answer it seeks into one of 50 fine-grained TREC labels "
                "of the form COARSE:fine (the label list is given in the input). The first line of the "
                "response is matched against the label set; otherwise the last label mentioned is used.")


TASKS = {"gsm8k": GSM8K, "arc": ARC, "banking77": Banking77, "trec": TREC}


def split_pool(task, n_gold, seed=0):
    """Deterministically split a pool into (gold, remainder). Gold is never used for selection."""
    idx = list(range(len(task.pool)))
    random.Random(1234 + seed).shuffle(idx)
    gold = [task.pool[i] for i in idx[:n_gold]]
    rest = [task.pool[i] for i in idx[n_gold:]]
    return gold, rest


def split_pool_v2(task, n_gold=600, old_n_gold=600, seed=2027):
    """Fresh gold set for the pre-registered v2 experiments: 600 items drawn from the pool *after removing*
    the v1 gold set; the remainder (also excluding v1 gold) is the pool for selection and feedback sets."""
    old_gold, rest = split_pool(task, old_n_gold)
    idx = list(range(len(rest)))
    random.Random(seed).shuffle(idx)
    gold = [rest[i] for i in idx[:n_gold]]
    rest2 = [rest[i] for i in idx[n_gold:]]
    return gold, rest2


==> anc/winners_curse_supplement/code/theory.py <==
"""Closed-form quantities and a simulator for the Gaussian noisy-selection model.

Model (one generation): K candidates with true improvements Delta_k ~ N(mu, s^2); measured
paired improvements dhat_k = Delta_k + eps_k, eps_k ~ N(0, e^2), e^2 = v / n.
The loop picks k* = argmax dhat_k and commits it iff dhat_k* > tau.
"""
import numpy as np
from scipy import integrate, stats

_Z = np.linspace(-8, 8, 4001)


def max_density(K):
    """Density of the max of K iid standard normals on the grid _Z."""
    return K * stats.norm.pdf(_Z) * stats.norm.cdf(_Z) ** (K - 1)


def kappa(K):
    return float(np.trapezoid(_Z * max_density(K), _Z))


def one_step(mu, s, e, K, tau=0.0):
    """Expected (true gain, measured gain, accept prob) of one generation.

    With M = mu + sig*Z_(K) the best measured improvement and h2 = s^2/sig^2,
    E[Delta_k* | M] = mu + h2 (M - mu), so
      true gain     = E[(mu + h2 (M - mu)) 1{M > tau}]
      measured gain = E[M 1{M > tau}].
    """
    sig = np.sqrt(s * s + e * e)
    h2 = s * s / (sig * sig)
    M = mu + sig * _Z
    w = max_density(K) * (M > tau)
    true = np.trapezoid((mu + h2 * (M - mu)) * w, _Z)
    meas = np.trapezoid(M * w, _Z)
    pacc = np.trapezoid(w, _Z)
    return float(true), float(meas), float(pacc)


def bayes_tau(mu, s, e):
    """Threshold at which the posterior mean of the best-measured candidate is zero."""
    return -mu * (e * e) / max(s * s, 1e-12)


def simulate(K, n, T, v=0.2, f0=0.1, fstar=0.8, a=0.25, beta=1.0, b=1.0, rule="greedy",
             fresh=False, reps=2000, seed=0, B=None):
    """Monte-Carlo trajectories of (gold, proxy) under a shrinking proposal distribution.

    Proposal quality depends on the gap g = fstar - f:  s(g) = a * g**beta, mu(g) = -b * s(g).
    rule: 'greedy' (tau=0), 'always', 'oracle_bayes' (true mu, s), 'eb' (Bayes with estimated
    mu, s from a running window of measured candidates), 'mcnemar' approximated as a z-test.
    If B is given, n is ignored and (K, n) are chosen each generation to keep K*n = B
    (used with rule='eb_adapt').
    """
    rng = np.random.default_rng(seed)
    f = np.full(reps, f0)
    proxy = np.full(reps, f0) + rng.normal(0, np.sqrt(v / n), reps) * (0 if fresh else 1)
    gold_traj, proxy_traj = [f.copy()], [proxy.copy()]
    hist_d = [[] for _ in range(reps)]
    evals = np.zeros(reps)
    for t in range(T):
        g = np.clip(fstar - f, 1e-6, None)
        s = a * g ** beta
        mu = -b * s
        e = np.sqrt(v / n)
        delta = mu[:, None] + s[:, None] * rng.standard_normal((reps, K))
        dhat = delta + e * rng.standard_normal((reps, K))
        k = dhat.argmax(1)
        best = dhat[np.arange(reps), k]
        tru = delta[np.arange(reps), k]
        if rule == "greedy":
            acc = best > 0
        elif rule == "always":
            acc = np.ones(reps, bool)
        elif rule == "oracle_bayes":
            acc = best > -mu * e * e / (s * s)
        elif rule == "mcnemar":
            acc = best > 1.645 * e
        elif rule == "eb":
            acc = np.zeros(reps, bool)
            for r in range(reps):
                hist_d[r].extend(dhat[r].tolist())
                h = np.array(hist_d[r][-32:])
                if len(h) < 6:
                    acc[r] = best[r] > 1.645 * e
                    continue
                m_hat = h.mean()
                s2_hat = max(h.var(ddof=1) - e * e, 1e-8)
                post = m_hat + s2_hat / (s2_hat + e * e) * (best[r] - m_hat)
                acc[r] = post > 0
        else:
            raise ValueError(rule)
        evals += K * n
        f = np.where(acc, f + tru, f)
        if fresh:
            proxy = f + rng.normal(0, np.sqrt(v / n), reps)
        else:
            proxy = np.where(acc, proxy + best, proxy)
        gold_traj.append(f.copy())
        proxy_traj.append(proxy.copy())
    return np.array(gold_traj), np.array(proxy_traj)


def simulate_items(K, n, T, q=0.2, f0=0.1, fstar=0.8, a=0.25, beta=1.0, b=1.0, rule="greedy",
                   fresh=False, leak=0.0, reps=500, seed=0):
    """Item-level model of a reused (or fresh) selection set.

    A candidate derived from the incumbent flips each item independently: wrong->right w.p. p_up,
    right->wrong w.p. p_dn, targeting a Gaussian proposed effect with discordance q. At the
    accuracy boundaries the flip probabilities are clipped, so the realized population effect
    is recomputed from those probabilities rather than the unachievable proposed effect.
    On the selection set the incumbent's actual 0/1 vector is tracked, so a lucky
    incumbent (D-accuracy above f) has fewer items to gain and more to lose: reuse regresses to the mean.
    `leak` > 0 multiplies p_up on the selection set only (proposals tailored to D's failures).
    The `oracle_bayes` option uses the Gaussian threshold as an approximation after clipping.
    Returns (gold, proxy) trajectories of shape (T+1, reps).
    """
    if not 0.0 <= f0 <= 1.0:
        raise ValueError("f0 must be a probability in [0, 1]")
    if not 0.0 <= q <= 1.0:
        raise ValueError("q must be a probability in [0, 1]")
    rng = np.random.default_rng(seed)
    f = np.full(reps, f0)
    D = (rng.random((reps, n)) < f0).astype(np.int8)
    gold, proxy = [f.copy()], [D.mean(1)]
    for t in range(T):
        if fresh:
            D = (rng.random((reps, n)) < f[:, None]).astype(np.int8)
        g = np.clip(fstar - f, 1e-6, None)
        s = a * g ** beta
        mu = -b * s
        delta = mu[:, None] + s[:, None] * rng.standard_normal((reps, K))
        delta = np.clip(delta, -q, q)
        p_up = np.clip(np.divide(q + delta, 2 * (1 - f[:, None]),
                                out=np.zeros_like(delta), where=f[:, None] < 1), 0, 1)
        p_dn = np.clip(np.divide(q - delta, 2 * f[:, None],
                                out=np.zeros_like(delta), where=f[:, None] > 0), 0, 1)
        u = rng.random((reps, K, n))
        up = (D[:, None, :] == 0) & (u < np.clip(p_up[:, :, None] * (1 + leak), 0, 1))
        dn = (D[:, None, :] == 1) & (u < p_dn[:, :, None])
        dhat = (up.sum(2) - dn.sum(2)) / n
        k = dhat.argmax(1)
        best = dhat[np.arange(reps), k]
        if rule == "greedy":
            acc = best > 0
        elif rule == "oracle_bayes":
            e2 = q / n
            acc = best > -mu * e2 / (s * s)
        else:
            raise ValueError(rule)
        selected_up = p_up[np.arange(reps), k]
        selected_dn = p_dn[np.arange(reps), k]
        candidate_f = (1 - f) * selected_up + f * (1 - selected_dn)
        f = np.where(acc, candidate_f, f)
        newD = D.copy()
        sel = np.where(acc)[0]
        newD[sel] = (D[sel] | up[sel, k[sel]]) & ~dn[sel, k[sel]]
        D = newD.astype(np.int8)
        gold.append(f.copy())
        proxy.append(D.mean(1))
    return np.array(gold), np.array(proxy)



def simulate_general(mu_fn, s_fn, v, vcc, K, n, T, f0, rule="greedy", reps=2000, seed=0, tau=0.0):
    """Gaussian random-effects loop with state-dependent proposals (for calibrated prediction).

    mu_fn(f), s_fn(f): proposal bias and spread as functions of current true accuracy f (vectorized).
    Measurement: dhat_k = Delta_k + c + eta_k, c ~ N(0, (v - vcc)/n), eta_k ~ N(0, vcc/n).
    rule: 'greedy' (commit best iff dhat > tau), 'bayes' (oracle random-effects posterior > 0).
    Returns gold trajectories (T+1, reps) and the number of commits / false commits per rep.
    """
    rng = np.random.default_rng(seed)
    f = np.full(reps, float(f0))
    traj = [f.copy()]
    commits = np.zeros(reps); false = np.zeros(reps)
    ec, eeta = np.sqrt(max(v - vcc, 0) / n), np.sqrt(vcc / n)
    for t in range(T):
        mu, s = mu_fn(f), np.maximum(s_fn(f), 1e-6)
        delta = mu[:, None] + s[:, None] * rng.standard_normal((reps, K))
        dhat = delta + ec * rng.standard_normal((reps, 1)) + eeta * rng.standard_normal((reps, K))
        k = dhat.argmax(1)
        best = dhat[np.arange(reps), k]
        tru = delta[np.arange(reps), k]
        if rule == "greedy":
            acc = best > tau
        elif rule == "bayes":
            m = dhat.mean(1)
            a = s ** 2 + eeta ** 2
            hw = s ** 2 / a
            post = mu + hw * (best - m) + hw * a / (a + K * ec ** 2) * (m - mu)
            acc = post > 0
        else:
            raise ValueError(rule)
        f = np.where(acc, f + tru, f)
        commits += acc; false += acc & (tru < 0)
        traj.append(f.copy())
    return np.array(traj), commits, false

if __name__ == "__main__":
    # sanity checks
    for K in [1, 2, 4, 8, 16]:
        print("kappa", K, round(kappa(K), 4))
    mu, s = -0.02, 0.03
    for n in [16, 64, 256, 1024]:
        e = np.sqrt(0.2 / n)
        tg, mg, pa = one_step(mu, s, e, 4, 0.0)
        tb, mb, pb = one_step(mu, s, e, 4, bayes_tau(mu, s, e))
        print(f"n={n:5d} e={e:.3f} h2={s*s/(s*s+e*e):.2f} greedy: true={tg:+.4f} meas={mg:+.4f} pacc={pa:.2f} | "
              f"bayes tau={bayes_tau(mu,s,e):.3f}: true={tb:+.4f} meas={mb:+.4f} pacc={pb:.2f}")


==> anc/winners_curse_supplement/code/transfer_analysis.py <==
"""Does a pilot calibrated on another model or another task transfer? (Reviewer request; exploratory.)
Re-runs the leak-free decision-level evaluation of decision_analysis_v2.py with pilot runs from a different model
(same task) or a different task (same model). Writes results/transfer_v2.json."""
import json
import os

import numpy as np

from decision_analysis_v2 import boot_mean, evaluate

HERE = os.path.dirname(os.path.abspath(__file__))
MAPS = {
    "cross_model": {"R1_trec_oracle_*": "R2_trec_oracle_*", "R2_trec_oracle_*": "R1_trec_oracle_*",
                    "R1_banking77_oracle_*": "R2_banking77_oracle_*",
                    "R2_banking77_oracle_*": "R1_banking77_oracle_*"},
    "cross_task": {"R1_trec_oracle_*": "R1_banking77_oracle_*", "R1_banking77_oracle_*": "R1_trec_oracle_*",
                   "R2_trec_oracle_*": "R2_banking77_oracle_*", "R2_banking77_oracle_*": "R2_trec_oracle_*",
                   "R3_gsm8k_oracle_*": "R1_trec_oracle_*"},
}
KEYS = ["greedy", "mcnemar05", "pilot", "mcnemar_tuned", "thresh_tuned"]


def main():
    out = {}
    ns = (16, 32, 64, 128)
    for mname, mp in MAPS.items():
        allres = {p: evaluate(p, pil) for p, pil in mp.items()}
        summ = {}
        for n in ns:
            summ[n] = {k: boot_mean([{g: np.mean(v) for g, v in allres[p][n][k].items()} for p in mp])
                       for k in KEYS}
            for k in ["pilot", "mcnemar_tuned", "thresh_tuned"]:
                for base in ["greedy", "mcnemar05"]:
                    per = []
                    for p in mp:
                        a, b = allres[p][n][k], allres[p][n][base]
                        per.append({g: np.mean(a[g]) - np.mean(b[g]) for g in sorted(set(a) & set(b))})
                    summ[n][f"{k}-{base}"] = boot_mean(per)
            per_setting = {p: {k: float(np.mean([np.mean(v) for v in allres[p][n][k].values()])) for k in KEYS}
                           for p in mp}
            summ[n]["per_setting"] = per_setting
            print(mname, n, "  ".join(f"{k}={v[0]*100:+.2f}[{v[1]*100:+.2f},{v[2]*100:+.2f}]"
                                      for k, v in summ[n].items() if k != "per_setting"), flush=True)
        out[mname] = {str(n): v for n, v in summ.items()}
    json.dump(out, open(os.path.join(HERE, "..", "results", "transfer_v2.json"), "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/code/verify_gepa_logs.py <==
"""Check GEPA budget reconstructions against the released run logs (round-2 R3, Weakness 3).

The state files of the original n_val=16 GEPA runs were lost, but every run's log is released. DSPy logs each
evaluation ("dspy.evaluate.evaluate: Average Metric: a / m"), so summing m over the last attempt reproduces GEPA's
metric-call count, and each accepted candidate's line "Val aggregate for new program: x" follows its full validation
pass. A candidate's discovery count (as GEPA records it, before the full pass) is therefore the running count at that
line minus n_val. This script rebuilds, from the log alone, every candidate's validation score and discovery count,
and compares the pool at budget B, the selected candidate and its validation score with the reconstruction in
results/runs/GB{B}_*.json (or a GT/RB/SB file). Validated first on runs whose reconstruction came from saved state.
Usage: python verify_gepa_logs.py [--budget 1000]
"""
import argparse
import glob
import json
import os
import re

HERE = os.path.dirname(os.path.abspath(__file__))
RES = os.path.join(HERE, "..", "results")
EV = re.compile(r"dspy\.evaluate\.evaluate: Average Metric: [0-9.]+ / (\d+) ")
BASE = re.compile(r"Iteration 0: Base program full valset score: ([0-9.]+)")
NEW = re.compile(r"Iteration (\d+): Val aggregate for new program: ([0-9.]+)")


REFL = re.compile(r"Iteration \d+: Proposed new text for ")


def reflections(path, budget):
    """Reflection calls (proposed rewrites) made in iterations that started below `budget` metric calls."""
    s = open(path, encoding="utf-8", errors="replace").read()
    k = s.rfind("attempt started")
    s = s[k:] if k >= 0 else s
    calls, n = 0, 0
    for line in re.split(r"[\r\n]", s):
        m = EV.search(line)
        if m:
            calls += int(m.group(1))
        elif REFL.search(line) and calls < budget:
            n += 1
    return n


def parse(path, n_val):
    s = open(path, encoding="utf-8", errors="replace").read()
    k = s.rfind("attempt started")
    s = s[k:] if k >= 0 else s
    calls, cands = 0, []
    for line in re.split(r"[\r\n]", s):
        m = EV.search(line)
        if m:
            calls += int(m.group(1))
            continue
        m = BASE.search(line)
        if m:
            cands.append(dict(val=float(m.group(1)), disc=0))
            continue
        m = NEW.search(line)
        if m:
            cands.append(dict(val=float(m.group(2)), disc=calls - n_val, it=int(m.group(1))))
    return cands, calls


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--budget", type=int, default=1000)
    ap.add_argument("--prefix", default="GB")
    a = ap.parse_args()
    logs = {}
    for p in glob.glob(os.path.join(RES, "pod*_backup", "logs", "runs", "[GSR]_*.log")) + \
            glob.glob(os.path.join(RES, "..", "logs", "runs", "[SR]_*.log")):
        logs[os.path.basename(p)[:-4]] = p
    out = {}
    for rp in sorted(glob.glob(os.path.join(RES, "runs", f"{a.prefix}{a.budget}_*.json"))):
        d = json.load(open(rp))
        run = d["run"]
        if run not in logs:
            out[run] = "no log"
            continue
        cands, calls = parse(logs[run], d["n_val"])
        pool = [c for c in cands if c["disc"] <= a.budget]
        vals_log = [round(c["val"], 6) for c in pool]
        vals_rec = [round(c["val_score"], 6) for c in d["candidates"]]
        disc_rec = [c["discovery_calls"] for c in d["candidates"]]
        sel_log = max(range(len(pool)), key=lambda i: pool[i]["val"]) if pool else None
        res = dict(pool_log=len(pool), pool_rec=len(vals_rec), same_vals=vals_log == vals_rec,
                   same_disc=[c["disc"] for c in pool] == disc_rec, sel_log=sel_log, sel_rec=d["best_idx"],
                   same_sel=sel_log == d["best_idx"], log_calls=calls,
                   reflections=reflections(logs[run], a.budget), task=d["task"], n_val=d["n_val"])
        out[run] = res
        print(run, res, flush=True)
    ok = [r for r in out.values() if isinstance(r, dict)]
    summ = dict(runs=len(ok), same_pool_and_vals=sum(r["same_vals"] for r in ok),
                same_disc=sum(r["same_disc"] for r in ok), same_selection=sum(r["same_sel"] for r in ok),
                no_log=[k for k, v in out.items() if v == "no log"])
    refl = {}
    for r in ok:
        refl.setdefault(f"{r['task']}|{r['n_val']}", []).append(r["reflections"])
    summ["reflections_mean"] = {k: sum(v) / len(v) for k, v in sorted(refl.items())}
    print(summ)
    json.dump(dict(summary=summ, runs=out), open(os.path.join(RES, f"verify_gepa_logs_{a.prefix}{a.budget}.json"), "w"),
              indent=1)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/reproduce.py <==
"""Regenerate the paper's tables and figures from the saved run records, on a CPU, without additional LLM inference.

Usage:  python reproduce.py            (all steps)
        python reproduce.py --list     (show the steps)
        python reproduce.py --only commit_prediction lockin_analysis

Tables are written to paper/tab_*.tex and figures to paper/figs/, overwriting the shipped figure references.
Reference table TeX files are supplied separately at the root of the arXiv manuscript source archive.
Intermediate analysis files are generated locally under results/ and step logs under paper/. Use a fresh
extracted copy to compare with the references. Steps run in order, because some read what earlier steps wrote.
"""
import argparse
import os
import subprocess
import sys
import time

from unpack_data import ensure_data

HERE = os.path.dirname(os.path.abspath(__file__))
CODE = os.path.join(HERE, "code")

# (step name, script and arguments, what it produces)
STEPS = [
    ("check_pilot_priors", ["check_pilot_priors.py"], "recompute the frozen pilot priors and compare"),
    ("analyze_v2", ["analyze_v2.py"], "pre-registered tests of the confirmatory study (results/v2_analysis.json)"),
    ("make_v2_table", ["make_v2_table.py"], "Tables 1 and 3"),
    ("duplicate_sensitivity", ["duplicate_sensitivity.py"], "post-hoc TREC exact-question duplicate sensitivity"),
    ("fig_v2", ["fig_v2.py"], "Figure 2"),
    ("power_v2", ["power_v2.py"], "sensitivity figures of Appendix B, deviation (vii)"),
    ("shortfall", ["shortfall.py"], "share of generations with fewer than K valid candidates"),
    ("proposal_stats", ["proposal_stats.py"], "Table 2"),
    ("fig_breeder", ["fig_breeder.py"], "Figure 1 and its mean absolute errors"),
    ("online_causal", ["online_causal.py"], "causal within-loop estimate (Section 5.1, Appendix C)"),
    ("audit_report", ["audit_report.py"], "self-report, shrinkage and audit estimates"),
    ("make_online_table", ["make_online_table.py"], "Table 7"),
    ("lockin_analysis", ["lockin_analysis.py"], "Table 4"),
    ("commit_prediction", ["commit_prediction.py"], "Tables 5 and 6"),
    ("gen1_share", ["gen1_share.py"], "share of the final gain reached after generation 1"),
    ("analyze_strong", ["analyze_strong.py"], "Qwen3.5-4B and 14B-proposer loops"),
    ("analyze_strong_start", ["analyze_strong_start.py"], "Table 8 and the stage-wise strong-start tests"),
    ("analyze_gepa", ["analyze_gepa.py"], "Tables 10 and 11"),
    ("gepa_predict", ["gepa_predict.py", "GB1000"], "Proposition 1 for GEPA at 1000 calls (held-out vectors)"),
    ("gepa_predict_val", ["gepa_predict_val.py", "GB1000", "GT2250", "RB2250", "SB2000", "SB2750"],
     "Proposition 1 from validation item vectors only"),
    ("verify_gepa_GB1000", ["verify_gepa_logs.py", "--prefix", "GB", "--budget", "1000"],
     "rebuild GEPA pools from run logs and compare with the reconstructions"),
    ("verify_gepa_RB1000", ["verify_gepa_logs.py", "--prefix", "RB", "--budget", "1000"], "same, follow-up runs"),
    ("verify_gepa_SB1000", ["verify_gepa_logs.py", "--prefix", "SB", "--budget", "1000"], "same, strong-start runs"),
    ("analyze_rgepa", ["analyze_rgepa.py"], "GEPA follow-up comparisons"),
    ("make_gepa_follow_table", ["make_gepa_follow_table.py"], "Table 9"),
    ("analyze_mipro", ["analyze_mipro.py"], "Table 12"),
    ("fig_systems", ["fig_systems.py"], "Figure 3"),
    ("decision_analysis_v2", ["decision_analysis_v2.py"], "per-decision replay (slow: bootstraps)"),
    ("make_decision_table_v2", ["make_decision_table_v2.py"], "Table 13"),
    ("transfer_analysis", ["transfer_analysis.py"], "prior transfer"),
    ("make_transfer_table", ["make_transfer_table.py"], "Table 14"),
    ("analyze_rescore", ["analyze_rescore.py"], "GSM8K re-scoring results of Appendix B"),
    ("make_appendix_tables", ["make_appendix_tables.py"], "Tables 15 to 18"),
    ("fig_main", ["fig_main.py"], "Figure 4"),
]


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--list", action="store_true")
    ap.add_argument("--only", nargs="*")
    a = ap.parse_args()
    if a.list:
        for name, cmd, what in STEPS:
            print(f"{name:24s} {' '.join(cmd):60s} {what}")
        return
    ensure_data()
    os.makedirs(os.path.join(HERE, "paper", "figs"), exist_ok=True)
    failed = []
    for name, cmd, what in STEPS:
        if a.only and name not in a.only:
            continue
        t0 = time.time()
        print(f"== {name}: {what}", flush=True)
        r = subprocess.run([sys.executable] + cmd, cwd=CODE, stdout=subprocess.PIPE, stderr=subprocess.STDOUT,
                           text=True, encoding="utf-8", errors="replace")
        log = os.path.join(HERE, "paper", f"log_{name}.txt")
        open(log, "w", encoding="utf-8").write(r.stdout)
        status = "ok" if r.returncode == 0 else f"FAILED (exit {r.returncode}; see {log})"
        print(f"   {status} in {time.time() - t0:.0f}s", flush=True)
        if r.returncode:
            failed.append(name)
    print("done" if not failed else f"failed steps: {' '.join(failed)}")
    sys.exit(1 if failed else 0)


if __name__ == "__main__":
    main()


==> anc/winners_curse_supplement/requirements-experiments.txt <==
# Rerunning the experiments (GPU server with vLLM; see README.md, "Rerunning the experiments")
-r requirements.txt
vllm==0.30.0
dspy==3.4.0
gepa==0.1.4
optuna==5.0.0
datasets==5.0.1
aiohttp==3.14.3
# Replication stack of Appendix D: llama.cpp build b11211 serving 8-bit GGUF weights


==> anc/winners_curse_supplement/requirements.txt <==
# Analysis only (reproduce.py): Python 3.11
numpy==2.4.6
pandas==3.0.6
scipy==1.17.1
matplotlib==3.11.2


==> anc/winners_curse_supplement/scientific_data_manifest.json <==
{
  "archive": "scientific_data.tar.xz",
  "archive_sha256": "396e1c48ba2db47c6fc66be3b81325b08f98ae5e3d0f74bd1f1c06117e04fc2e",
  "uncompressed_bytes": 329948038,
  "files": {
    "data/banking77_labels.json": {
      "bytes": 1880,
      "sha256": "c58d358f5f35717d0b4fc45f76d3dae3e256a4fb1a084c1e841c89904d6733e6"
    },
    "data/init_gepa_banking77.json": {
      "bytes": 16304,
      "sha256": "ff8ea575739f458c6d4e348f12d822a814ebe989c8c9e90a958d4839260ad119"
    },
    "data/init_gepa_trec.json": {
      "bytes": 5535,
      "sha256": "ba22d3a1eb92ece4d051f7b6b37f4735a4b8c4531e04a00d02a1247c38c05574"
    },
    "data/init_loop_banking77.txt": {
      "bytes": 578,
      "sha256": "4998d49a81c6d7e631cc777438397302a03cde78e0c671f291ba02b8fc47c53b"
    },
    "data/init_loop_trec.txt": {
      "bytes": 652,
      "sha256": "1aced13de7f4da38daeae358653766ba58f69b6a3021277ef01863b0794919d6"
    },
    "data/manifests/banking77_splits.json": {
      "bytes": 265661,
      "sha256": "8660a50b69b3b7bf7c287798bf3f9e168bcdb88e31a1a3cb6fabc5e0bc3266e9"
    },
    "data/manifests/gsm8k_splits.json": {
      "bytes": 206129,
      "sha256": "9f7b4ce1584ef9ec68899153a0a9b8b06bfdaf11eb7d7ce186337ad9dff76e27"
    },
    "data/manifests/trec_duplicate_audit.json": {
      "bytes": 4800,
      "sha256": "5a39c475d5520b7fd2b2496ee0618da1c95e33a164d1f99303132253aa7afa4a"
    },
    "data/manifests/trec_splits.json": {
      "bytes": 140657,
      "sha256": "eb85171ed784a5a50bcb7d199adf2edff72d695bfab117bb66475021be4b7c88"
    },
    "data/trec_labels.json": {
      "bytes": 681,
      "sha256": "7e58f6fbd15582f6ec241f2c489a9498acda06c291a03df62278c73d980b493f"
    },
    "logs/runs/R_banking77_n16_s1.log": {
      "bytes": 3343127,
      "sha256": "1aa4c71c4bf4083bbf886d2344f8b49ecddcbda4216c7b2c494205eb113b3c8d"
    },
    "logs/runs/R_banking77_n16_s2.log": {
      "bytes": 3122500,
      "sha256": "5e4a8472e76bb310126cc7cfa012168898f91f136b6c001de0756e15c4210f1b"
    },
    "logs/runs/R_banking77_n16_s3.log": {
      "bytes": 3129127,
      "sha256": "9c491458e301bf96dea121e14c4cc218ccae27f4c726d72c499eba3bd45a5922"
    },
    "logs/runs/R_banking77_n16_s4.log": {
      "bytes": 2863288,
      "sha256": "32baaf1bc4af662bfadbcd76ec3f48c5285619bba5810da99776a883a6d3f967"
    },
    "logs/runs/R_banking77_n16_s5.log": {
      "bytes": 2872465,
      "sha256": "2a8e8d285144d7eab081a283cf1ba5d0061230d8157c287b86c745c682e2bd5b"
    },
    "logs/runs/R_trec_n16_s1.log": {
      "bytes": 3000622,
      "sha256": "8d964d7f57a6ff433dfd52e31196c09a26dda1925e36f172ed9a15c9183e35cb"
    },
    "logs/runs/R_trec_n16_s2.log": {
      "bytes": 3529746,
      "sha256": "f6f212f3714f9939e1173eb0103cca7f1f6c1d3a59891213a57294cf00cf52cb"
    },
    "logs/runs/R_trec_n16_s3.log": {
      "bytes": 3338044,
      "sha256": "425f15d28e39c1f85e36f72b15eff7a560612095148c48355afadcec0e09076e"
    },
    "logs/runs/R_trec_n16_s4.log": {
      "bytes": 2894510,
      "sha256": "5fd027fc230f6424cadaa707329d658e77d0936afae5fc3c8a2bda577ad6c7b0"
    },
    "logs/runs/R_trec_n16_s5.log": {
      "bytes": 2964802,
      "sha256": "8d5205131e334858bb3a390af0c8c0cad90cd05f63b391d12abb19ca89de13e2"
    },
    "logs/runs/S_banking77_n16_s10.log": {
      "bytes": 3052218,
      "sha256": "622d4ce8d24efd493bc5956e0956858252c9253c2003388ae26b2e6d78f30099"
    },
    "logs/runs/S_banking77_n16_s6.log": {
      "bytes": 2730216,
      "sha256": "1b662ba9e357038b95adcfe476121d0857fe5de9c7615336c3ca42af75aa3274"
    },
    "logs/runs/S_banking77_n16_s7.log": {
      "bytes": 2740849,
      "sha256": "7704a57d3c553e3d92b341fc5f5ce06b8bf01f80091d83c9d5173055b5ad2a0e"
    },
    "logs/runs/S_banking77_n16_s8.log": {
      "bytes": 2834873,
      "sha256": "99a0a7e9987ec0392966c0f839cf0fcc9b0c7bf05ac8fd0c94ff7f9d5a2611ec"
    },
    "logs/runs/S_banking77_n16_s9.log": {
      "bytes": 2703803,
      "sha256": "95e134314935ffa8d88fd1c152d7acf61d4e7efafc80ceb8d2714ee311bd6801"
    },
    "logs/runs/S_banking77_n256_s10.log": {
      "bytes": 1693409,
      "sha256": "ac8ac4956392ed55389f5f6398609a0fa4203b2b8703ae7dd2e2e9c5cd587d35"
    },
    "logs/runs/S_banking77_n256_s6.log": {
      "bytes": 2624083,
      "sha256": "abd466f6476c9f74484509ddf3c8bc656470a7dc749bddfbb116729f21c9feff"
    },
    "logs/runs/S_banking77_n256_s7.log": {
      "bytes": 1802534,
      "sha256": "a5ee506635354b1e75a98fad94727badccb38729775acb7257dd66f666742eca"
    },
    "logs/runs/S_banking77_n256_s8.log": {
      "bytes": 2139338,
      "sha256": "f3bf45041f665b6e589affa42affd6b50b7a8e0d07911c5277bcb1134244b11e"
    },
    "logs/runs/S_banking77_n256_s9.log": {
      "bytes": 2785889,
      "sha256": "27dd4abcc2461c84ded2bd8de6a4c64f1f23664b2e828a8dcfc4a5d83275d529"
    },
    "logs/runs/S_trec_n16_s10.log": {
      "bytes": 3110369,
      "sha256": "69683c590b79148dff98b43e17cfe4fe75fb67753466a5f6d9d793dd4caa29a3"
    },
    "logs/runs/S_trec_n16_s6.log": {
      "bytes": 3460592,
      "sha256": "799f1ea33fc893d26e53c5d190d40e65adfb4a3b8fdcfaab29427f43f27fe382"
    },
    "logs/runs/S_trec_n16_s7.log": {
      "bytes": 3174610,
      "sha256": "e2406ae8b5ab9507c38c664545a4adeb608e38ddf810439be9bb984ad2bfba80"
    },
    "logs/runs/S_trec_n16_s8.log": {
      "bytes": 3175709,
      "sha256": "9c87d7507381411a79049f38fae94fe0d4f716827098c5afd40ba9e7e8d70706"
    },
    "logs/runs/S_trec_n16_s9.log": {
      "bytes": 3276811,
      "sha256": "0e45c2406f1b4370302c21d01ce33de0ee96c9c249d96245241e2c9e0aaaaba6"
    },
    "logs/runs/S_trec_n256_s10.log": {
      "bytes": 660141,
      "sha256": "d77ab2062e058e46e097fb33073792fbb5a2cc74413e7df3e2a6089b1a1bc883"
    },
    "logs/runs/S_trec_n256_s6.log": {
      "bytes": 663335,
      "sha256": "afa63f39aa815e14bbc9e3afe21980674eef81676cfa5022b1b6de4e032b9f45"
    },
    "logs/runs/S_trec_n256_s7.log": {
      "bytes": 658320,
      "sha256": "4d8fab2aa2f9c72c91f0e6764147e146645466eaa08916f00951ac0e9862ea6e"
    },
    "logs/runs/S_trec_n256_s8.log": {
      "bytes": 650399,
      "sha256": "d3595aef59278f46e6f69cd59d55b85c9b7d3d6bfe10f0c30928dcdee84ff810"
    },
    "logs/runs/S_trec_n256_s9.log": {
      "bytes": 660829,
      "sha256": "861c8cea570db6aa7db77c4d97619942829b7a535f38f67fd0e4eee9a642614b"
    },
    "results/jobs_E1.txt": {
      "bytes": 763,
      "sha256": "aecd8dd6d87d684f80c8373627854ff6b427d441ed1905697ef3c81fea360e59"
    },
    "results/jobs_E1a.txt": {
      "bytes": 350,
      "sha256": "c0b779a94c22c9da1a2d6d93683b752a3d5fdcd522a20a9152879e9fe7913bcd"
    },
    "results/jobs_E1b.txt": {
      "bytes": 350,
      "sha256": "a0d4f9c99a5a909661b35464fe61fbcc8b370dfdc9c729f2a52b2cdfd3dd423f"
    },
    "results/jobs_E23.txt": {
      "bytes": 10471,
      "sha256": "d6bae34d1aee20bfdf8e1344c6a50ffd38961a3f9c01813fb21395992ed090d6"
    },
    "results/jobs_E3b.txt": {
      "bytes": 1497,
      "sha256": "8557bac43035b584b16cf907ec0fe74875b1ac7771710846a51729ade3099a4b"
    },
    "results/jobs_gepa.txt": {
      "bytes": 3180,
      "sha256": "eae3f2cf711d07206b887836185173250a74f1f17d15d252007bf72b66e8b6ed"
    },
    "results/jobs_gepa_b.txt": {
      "bytes": 2648,
      "sha256": "9f71074ed541f220d58e927f23cc2c48d1cc95569d5c99bfbde99fb81b8315c9"
    },
    "results/jobs_gepa_pod3.txt": {
      "bytes": 3437,
      "sha256": "a18ba36804f5c31a2c22e530b9e5ac9262958524a176bed8230d7460e3c89926"
    },
    "results/jobs_gepa_pod4.txt": {
      "bytes": 3298,
      "sha256": "7f9c93d3c1fdccfdc7c86e41e648bbc05cc0333f0d6a8b3294b1b1b171b700dc"
    },
    "results/jobs_m_banking77.txt": {
      "bytes": 1060,
      "sha256": "835a7e5bed9c7be2f473f8b6334b6e39356f467afacfd7cc3dba1e9a3fe3c1da"
    },
    "results/jobs_m_trec.txt": {
      "bytes": 960,
      "sha256": "66f231b2163593b4eb2a9d6a5e7126dd8890e077abbd5f4f8af7a8c939180077"
    },
    "results/jobs_master.txt": {
      "bytes": 12502,
      "sha256": "bbda3da2120cd3313ec53674a5b17173cf9d3124059ff1b6786aa06238c74a37"
    },
    "results/jobs_remote.txt": {
      "bytes": 70344,
      "sha256": "9c9ad993bc9527ff39463022063be7721d4f768404016428fcd53cd3a9bc59b5"
    },
    "results/jobs_remote_v1.txt": {
      "bytes": 25964,
      "sha256": "f78d0531bad8e083c41f7592134df5db919716bd09e89607be67ea696b3724cc"
    },
    "results/jobs_remote_v2.txt": {
      "bytes": 7224,
      "sha256": "2979fff0d4d2cecedfe6babeba1118640893b3d44db9fe91ed53945ef1b177c2"
    },
    "results/jobs_remote_v3.txt": {
      "bytes": 18336,
      "sha256": "a17262ccbad6946634722efa5a70cfd33f4f1fb4303877f2a4189e3a2eb85bed"
    },
    "results/jobs_remote_v4.txt": {
      "bytes": 13782,
      "sha256": "8a7a0c24a4a561486b2b9711000682ff52f886a6da7b971d73238d7a2de30549"
    },
    "results/jobs_rg_banking77.txt": {
      "bytes": 775,
      "sha256": "7341d633bafe1469f9e3b3589d37c9b798199dae54c7de93798126aac30052e0"
    },
    "results/jobs_rg_trec.txt": {
      "bytes": 725,
      "sha256": "1fe27d7eb8ae66e3182f3b5923393d4fae48ea95ba6355eb3dbf68f7d40edff6"
    },
    "results/jobs_sl2_banking77.txt": {
      "bytes": 3088,
      "sha256": "51ad7ee53a51bdca3e043255cdb86ebe7988115e7beabf7295ee6d160d3258e2"
    },
    "results/jobs_sl2_trec.txt": {
      "bytes": 2968,
      "sha256": "3e101dce5b3e5218b0f5479f5167b4dc22a57c54981df4c64fa1d344e1de8909"
    },
    "results/jobs_sl_banking77.txt": {
      "bytes": 3479,
      "sha256": "9d3e8a6c5e7bb854ff44ed48a35edb9a904980b645b9d6662552040a05ac2cac"
    },
    "results/jobs_sl_trec.txt": {
      "bytes": 3344,
      "sha256": "637b0ed0ac734cb841174c8e9eb8587d6199d4d52a6d7d6202182949661aa6fe"
    },
    "results/jobs_ss_banking77.txt": {
      "bytes": 2014,
      "sha256": "1dd9d12557f147b1ad460087a3e3235fae73f2728cba6a325f79ccc56f479a0e"
    },
    "results/jobs_ss_trec.txt": {
      "bytes": 1864,
      "sha256": "0e72f6fed49063f692f7bbebcad59bb101a8f2a30f47b4fe28d5de73f2a1921e"
    },
    "results/jobs_v1.txt": {
      "bytes": 12527,
      "sha256": "228fe8c4003deb409f4d948f4560926c55a1340e4d9a4136316c0902bfcc5298"
    },
    "results/jobs_v1_alloc.txt": {
      "bytes": 1284,
      "sha256": "dc68f2666523e35c85ad3c93599dc14dd2ec72767216010186bb1b8cdf8a1c77"
    },
    "results/jobs_v1_ebs.txt": {
      "bytes": 5446,
      "sha256": "0f9480387b8789089a3285a2a891bc6cb57c76c6175e9af540f2a94772c2dc6c"
    },
    "results/jobs_v2.txt": {
      "bytes": 123568,
      "sha256": "ee077c436bd0c9034cad8322f2b7a7fe14bc81d9850f48e868681f5cf7721cd4"
    },
    "results/jobs_v2_extra.txt": {
      "bytes": 362,
      "sha256": "dd511ccbb0e88917e84f904d190f2cb11c34284c23cbf398e196cd3299bb65b4"
    },
    "results/jobs_v2_pod2.txt": {
      "bytes": 60212,
      "sha256": "8073cec2b0f8249bedc1339145da4f6902b13264f6eedc5343e446b498c774d8"
    },
    "results/jobs_v2s.txt": {
      "bytes": 17424,
      "sha256": "fab37ecac4f46eed9bf39bdd9a35fb6f0775c69600cc885cab4e6e639483bf38"
    },
    "results/jobs_v3_pod3.txt": {
      "bytes": 14040,
      "sha256": "f33fad0d4fb9d0239554ac1134c8c00bdcc868d0b7090e57db5fd8a8bf8ab165"
    },
    "results/jobs_v3_pod4.txt": {
      "bytes": 14056,
      "sha256": "4925d2b8960d53787d445c009a03eecf510022d5f81bb717a11a3e1ef0700fc4"
    },
    "results/jobs_v3q.txt": {
      "bytes": 10880,
      "sha256": "e13b69a60de0955ee20ae1a022faaba8e1bacb69a73ce760c96910ea4d1183fb"
    },
    "results/jobs_v3q_only.txt": {
      "bytes": 8790,
      "sha256": "4e93a3a9f8ad95362c7d38696867eb4426af144419011bdbaeee7c68a89082d9"
    },
    "results/jobs_v3q_pod.txt": {
      "bytes": 10816,
      "sha256": "9237d1e18f0088a581aa795ae8bc14f70f5fd5b18dfeda40cc9a47eaedadc575"
    },
    "results/jobs_v3s.txt": {
      "bytes": 17376,
      "sha256": "dc7aa3da22ab7cb1bd8e7fca233b7fb59252bf97769cdc589cecb0fc95e947a3"
    },
    "results/jobs_v3s_pod.txt": {
      "bytes": 17280,
      "sha256": "3db27cf380001cfd0763bb10376824c150d932383d59733d892a16008364af15"
    },
    "results/nondeterminism.json": {
      "bytes": 845,
      "sha256": "5f6c3fd086943e2d1495913da60c5e5f8695714ca70203538356c60632eef4f8"
    },
    "results/pilot_priors.json": {
      "bytes": 877,
      "sha256": "ce8d68b3d8ddd7e52955e776e244633607ab8e334d38f55d74b58a5b647de7a7"
    },
    "results/pod3_backup/logs/runs/G_banking77_n16_s2.log": {
      "bytes": 758592,
      "sha256": "a974a3881a387dcf2ca82b88348adfd5cd01d9c1ac1b835c4987851445ea03d6"
    },
    "results/pod3_backup/logs/runs/G_banking77_n16_s4.log": {
      "bytes": 821384,
      "sha256": "47e2226d6df48a4eda4d580e59d62358b41f12d8e51f2bbbdad12a78e661d963"
    },
    "results/pod3_backup/logs/runs/G_banking77_n256_s2.log": {
      "bytes": 2972585,
      "sha256": "d07ae179e4909579b3a6a945d7603b2ccedad77a1e7b0afec3790905380d8fba"
    },
    "results/pod3_backup/logs/runs/G_banking77_n256_s4.log": {
      "bytes": 1216798,
      "sha256": "00c3f3876235b94da5ef03812ea30d886b21507309b099f7a62cf3d3ec85bb0e"
    },
    "results/pod3_backup/logs/runs/G_banking77_n64_s1.log": {
      "bytes": 1319013,
      "sha256": "25b7ac214fb93d359a5aa229c0d18c6ba82b0702e855a3359daa74eeaab9e72f"
    },
    "results/pod3_backup/logs/runs/G_banking77_n64_s3.log": {
      "bytes": 3364629,
      "sha256": "5bb299b76db9e72403f57d63d5645258df9edc2cb257ac66468e5dff1337971d"
    },
    "results/pod3_backup/logs/runs/G_banking77_n64_s5.log": {
      "bytes": 6066340,
      "sha256": "e8e3708cf175e095ae6c364a3fc2a447cf73cdf251d0a11118ec95abf07699cb"
    },
    "results/pod3_backup/logs/runs/G_gsm8k_n16_s1.log": {
      "bytes": 493613,
      "sha256": "c94aa9167be0c599da18cde2eeec05bc14ca72be2d04d5df37e1918652723e37"
    },
    "results/pod3_backup/logs/runs/G_gsm8k_n16_s3.log": {
      "bytes": 551994,
      "sha256": "86ca80989ffe92e73a189c0ed40ad9f2df28c305ab9be262e6f969ad2dedd4a0"
    },
    "results/pod3_backup/logs/runs/G_gsm8k_n16_s5.log": {
      "bytes": 465506,
      "sha256": "d21f701c61c610441cdac9fd2eaffdb1abdab72f113fe7486cd6802b4863724e"
    },
    "results/pod3_backup/logs/runs/G_gsm8k_n256_s1.log": {
      "bytes": 1104403,
      "sha256": "da3d52fd7f7b9fcb840600e918180b3fbe1c96e44941fce08e85b4b15c64411c"
    },
    "results/pod3_backup/logs/runs/G_gsm8k_n256_s3.log": {
      "bytes": 1325822,
      "sha256": "30ba7b13dc26b870f5b3286eacfe4022e8891456ef84c9381cf9b894d4b83302"
    },
    "results/pod3_backup/logs/runs/G_gsm8k_n256_s5.log": {
      "bytes": 1283654,
      "sha256": "422ef9a073f87c9f170860d0f5122523f779c9ba668d8e656f510b00ee66b2ab"
    },
    "results/pod3_backup/logs/runs/G_gsm8k_n64_s2.log": {
      "bytes": 913694,
      "sha256": "6674b58161f952fe9e91cc0ca1e1cd6582ccd280f9d735f45b2a67df44866894"
    },
    "results/pod3_backup/logs/runs/G_gsm8k_n64_s4.log": {
      "bytes": 962092,
      "sha256": "d36f9c03a701b6c344e66901f47c22dd75ed2467cbb10e798f846189c9017ccc"
    },
    "results/pod3_backup/logs/runs/G_trec_n16_s1.log": {
      "bytes": 826792,
      "sha256": "e215202d76a8f0c63c1c15567d9dca104a544ae267814056e5c690a2f8736c08"
    },
    "results/pod3_backup/logs/runs/G_trec_n16_s3.log": {
      "bytes": 708949,
      "sha256": "a45d11e3b13f77ce0b3cf8f183c68962ea6fc98efab4bbdcc7d2698d2b5c9e8e"
    },
    "results/pod3_backup/logs/runs/G_trec_n16_s5.log": {
      "bytes": 764268,
      "sha256": "9fc20018738d5ca23dd8b75cd1100545a96202b3501dc1afeb47f3659e0cfc6b"
    },
    "results/pod3_backup/logs/runs/G_trec_n256_s1.log": {
      "bytes": 695420,
      "sha256": "480ecfe6412224603f73795ec197f9490561df19ea2f638b3d9a4eb9fcff03da"
    },
    "results/pod3_backup/logs/runs/G_trec_n256_s3.log": {
      "bytes": 779683,
      "sha256": "c91d082db4a5daccdb7466669debabd1ab9558f76183713f99ca0df82cc590f0"
    },
    "results/pod3_backup/logs/runs/G_trec_n256_s5.log": {
      "bytes": 852318,
      "sha256": "3f314626bef1a45a7595f4c67743e43be31d85bb6767a9102e3edecb297978b0"
    },
    "results/pod3_backup/logs/runs/G_trec_n64_s2.log": {
      "bytes": 1548330,
      "sha256": "d10d52504529c9be72f28a632e180f45b4007a83ec7321e7615767d056eca523"
    },
    "results/pod3_backup/logs/runs/G_trec_n64_s4.log": {
      "bytes": 2000564,
      "sha256": "a37cdc07132b9f77ef6090aaf8bdbbe4028966254b1888e99ca1e3dbd9c53ad5"
    },
    "results/pod4_backup/logs/runs/G_banking77_n16_s1.log": {
      "bytes": 999753,
      "sha256": "604b0cd27820c185051282298fdfc7a1bad07db9109e83fd264f8b6b06b88850"
    },
    "results/pod4_backup/logs/runs/G_banking77_n16_s3.log": {
      "bytes": 965677,
      "sha256": "3ef53fc4cd9888a8afb26e4c51d644a5c06f68c99f6f0348d6ccbc9ab5854aa8"
    },
    "results/pod4_backup/logs/runs/G_banking77_n16_s5.log": {
      "bytes": 997094,
      "sha256": "58eb9c8a23f5ebcedd7460e8620141ea4a1639a79d91428b22673334eac25c3b"
    },
    "results/pod4_backup/logs/runs/G_banking77_n256_s1.log": {
      "bytes": 770920,
      "sha256": "cca06a8f82d3db783986b7bf968806ead5d0780706cfc2c609eadee1f22416da"
    },
    "results/pod4_backup/logs/runs/G_banking77_n256_s3.log": {
      "bytes": 1001096,
      "sha256": "f6a24694d52234912b605e3ba0b53c4c7bd240268942a1cca79a2e595026d962"
    },
    "results/pod4_backup/logs/runs/G_banking77_n256_s5.log": {
      "bytes": 1375797,
      "sha256": "0473b3c4ebd04ed6012f06eb5b53df0ea001df7f75e343aa3f3ed37eea284cab"
    },
    "results/pod4_backup/logs/runs/G_banking77_n64_s2.log": {
      "bytes": 2539525,
      "sha256": "ee8a00453dad96dc62b4e04a8400aa6e306c02db5617b6d98229dff159bab56f"
    },
    "results/pod4_backup/logs/runs/G_banking77_n64_s4.log": {
      "bytes": 2413887,
      "sha256": "29db6867efda7b98cf4b1aa2680d68d4fccebde82682a5947b937f9daeed5105"
    },
    "results/pod4_backup/logs/runs/G_gsm8k_n16_s2.log": {
      "bytes": 882629,
      "sha256": "1e7379f8f658a7c72aa9ee0f732f0eab7af6a8ea0f8e49c605ca19709aa8f556"
    },
    "results/pod4_backup/logs/runs/G_gsm8k_n16_s4.log": {
      "bytes": 876171,
      "sha256": "06a3c3c51802d98bf556583d17dbfef06b3259e052e8d40f559e64e1b7e67af0"
    },
    "results/pod4_backup/logs/runs/G_gsm8k_n256_s2.log": {
      "bytes": 1260076,
      "sha256": "f56eab1ee6b293064556e1ecfc86355b4a5e4681ddb0b2e06386fe9e8e671a1c"
    },
    "results/pod4_backup/logs/runs/G_gsm8k_n256_s4.log": {
      "bytes": 1104288,
      "sha256": "017a1586def199f8171473c529a58ff5472f2d0a8f2ed3ce0221fcb2bd4bda35"
    },
    "results/pod4_backup/logs/runs/G_gsm8k_n64_s1.log": {
      "bytes": 932496,
      "sha256": "d3767449a54e52741b0d2947e91ab30665aea33978fde1a7133788113b3467c5"
    },
    "results/pod4_backup/logs/runs/G_gsm8k_n64_s3.log": {
      "bytes": 1168954,
      "sha256": "6473e589d6e501af06486ca069accf5ea98443d01b1b6c9ddb1290dec6a2e1b3"
    },
    "results/pod4_backup/logs/runs/G_gsm8k_n64_s5.log": {
      "bytes": 924494,
      "sha256": "bf1cfe73b7019ef138f3f5b0f74ddbe40b8bc8ab094f8963583e648c736233d4"
    },
    "results/pod4_backup/logs/runs/G_trec_n16_s2.log": {
      "bytes": 914539,
      "sha256": "ae8c7a215549bf1d9b3b70441d8756e129407d5ca2604c881a1dda9f3767469f"
    },
    "results/pod4_backup/logs/runs/G_trec_n16_s4.log": {
      "bytes": 716662,
      "sha256": "cd5fdf00d7e4626f1333842e5ca2581b470b076e34f010a4cb7e55d1315529a2"
    },
    "results/pod4_backup/logs/runs/G_trec_n256_s2.log": {
      "bytes": 709135,
      "sha256": "0fcf8f27a591b7bfd6fa8b2c6d092e55d444e55675e57eea9ae7fad436f05792"
    },
    "results/pod4_backup/logs/runs/G_trec_n256_s4.log": {
      "bytes": 683811,
      "sha256": "6740b7fef2737403aaa92c759449a67cbc16b37d2e0b82351a2388469908e922"
    },
    "results/pod4_backup/logs/runs/G_trec_n64_s1.log": {
      "bytes": 1380942,
      "sha256": "de4ff1a9a05af51487211e1e0c3bc92ebb8b645d1c358aa2225678abe995a34e"
    },
    "results/pod4_backup/logs/runs/G_trec_n64_s3.log": {
      "bytes": 1622202,
      "sha256": "a90cdf3083915878ad35c5ed8f72ef1ba10144f6bf2bac11cc793fd03beeab7b"
    },
    "results/pod4_backup/logs/runs/G_trec_n64_s5.log": {
      "bytes": 1562177,
      "sha256": "8a0537c2e3112de5d8629610c8fed3ec11e0adecd1244936b7e1eb7a1f5c3279"
    },
    "results/recon_plan.json": {
      "bytes": 2117,
      "sha256": "d4ed28669faddebc21a22034fb71346b97bf38b2e013d62d1ca578005830a335"
    },
    "results/reference_instruction.json": {
      "bytes": 204,
      "sha256": "38fdbcde9453472b62fd4d0537a04c63d93901f5afe5cdcc7ffb1ce425944328"
    },
    "results/rescore_gsm8k.json": {
      "bytes": 165908,
      "sha256": "ed061527fa7de43588de9a5b927f696a78bcd9378cf883b4a7e2154f22f0c190"
    },
    "results/runs/E1_banking77_oracle_s1.json": {
      "bytes": 135081,
      "sha256": "0171ba0e6193f564bfd70134b363e1c179ec879018eba1d0e7bbe661f957c161"
    },
    "results/runs/E1_banking77_oracle_s2.json": {
      "bytes": 141321,
      "sha256": "90adba04da244dfe9cfef85482c125261af77e7b54a460312f95eabe408aacee"
    },
    "results/runs/E1_trec_oracle_s1.json": {
      "bytes": 134395,
      "sha256": "795dd9414f886bcdb7e081ac19e37caedd5b91b827d29d59eba9ab0fd045b8ac"
    },
    "results/runs/E1_trec_oracle_s2.json": {
      "bytes": 174985,
      "sha256": "2b56004e4fbc7cc13037e62ec3722161c54769782ba423d8ef0e57a1a4b083be"
    },
    "results/runs/E2_banking77_greedy_n16_K4_s1.json": {
      "bytes": 81464,
      "sha256": "53768ceb71ddbcfe41c5a4209fb65b5e016941c8f8b3b525eaed87548b54b8f1"
    },
    "results/runs/E2_banking77_greedy_n16_K4_s2.json": {
      "bytes": 80191,
      "sha256": "bc5bc89229f9678831d407e9ad36b36c5fb2ef37b9201ccc0fa8434026f92a58"
    },
    "results/runs/E2_banking77_greedy_n16_K4_s3.json": {
      "bytes": 72795,
      "sha256": "d443fddfae91810b2edde74204442de16041c6ba7d2cdb459dfad8a1468640e4"
    },
    "results/runs/E2_banking77_greedy_n256_K4_s1.json": {
      "bytes": 104624,
      "sha256": "54f11caa638841d7b237bfe8d30c8e43763a8c573a04f20103f1e04daba74566"
    },
    "results/runs/E2_banking77_greedy_n256_K4_s2.json": {
      "bytes": 110148,
      "sha256": "7b479087783e92d0b89ca89a2ee29e09af7b8a0bf31620989081385e727acea1"
    },
    "results/runs/E2_banking77_greedy_n256_K4_s3.json": {
      "bytes": 125238,
      "sha256": "9d79127390cd539ff94bba4c90b0281507a744faa185ce51634dd422f232eaab"
    },
    "results/runs/E2_banking77_greedy_n64_K4_s1.json": {
      "bytes": 113173,
      "sha256": "9b73062399c0e20b944db33eb9b8c3391ed490d44786ae63c651b4c83561e6b9"
    },
    "results/runs/E2_banking77_greedy_n64_K4_s2.json": {
      "bytes": 118040,
      "sha256": "0fb5b7f71c9a4f181e56c74d024c074f18416472e50c0781be37bb14298ab57f"
    },
    "results/runs/E2_banking77_greedy_n64_K4_s3.json": {
      "bytes": 87158,
      "sha256": "2c5676abfb092e20242ca12f0569a3f52d37844bdd668ab7c224618fabe8ca71"
    },
    "results/runs/E2_trec_greedy_n128_K4_s1.json": {
      "bytes": 112436,
      "sha256": "8c31b419c9ade217c7f47461b2feec0368a9b110861cfd79fd06b6badbf6271f"
    },
    "results/runs/E2_trec_greedy_n128_K4_s2.json": {
      "bytes": 86762,
      "sha256": "0f9e114426838338ccc78cb485aae53792b889ecbd9c631d2ff86b4889be003a"
    },
    "results/runs/E2_trec_greedy_n128_K4_s3.json": {
      "bytes": 79964,
      "sha256": "5d9fdced20f33cafc40e01d69c03f79eda8534363ea0953d49059d230f08c954"
    },
    "results/runs/E2_trec_greedy_n16_K4_s1.json": {
      "bytes": 85074,
      "sha256": "fb1e038c2d85aae3d7ce76a8bd08dfc77b6b3e42d1f80520a41634553100a9bc"
    },
    "results/runs/E2_trec_greedy_n16_K4_s2.json": {
      "bytes": 95582,
      "sha256": "f9dacaabe496d2e8888da6d9f2572d19e64c9b879ac77f041cdda5e44731ca80"
    },
    "results/runs/E2_trec_greedy_n16_K4_s3.json": {
      "bytes": 67598,
      "sha256": "dafafc34bc593f526a568c90e9d52ae141e1e9ff07e3e439616bde74ba6397c0"
    },
    "results/runs/E2_trec_greedy_n256_K4_s1.json": {
      "bytes": 106776,
      "sha256": "625cce00a400b25a2f9e84e2e34377e3c3f16bcbe6df16f43980fc9c6d85383e"
    },
    "results/runs/E2_trec_greedy_n256_K4_s2.json": {
      "bytes": 139032,
      "sha256": "c0b55717b5ada59ad39901912bfed2cf53d7a3365e505416eb536268810d3479"
    },
    "results/runs/E2_trec_greedy_n256_K4_s3.json": {
      "bytes": 162962,
      "sha256": "95862a85e1aa89799cf6c6bb6bb10e888814a1ff3243a7813d65434a9a0ce6b2"
    },
    "results/runs/E2_trec_greedy_n32_K4_s1.json": {
      "bytes": 111395,
      "sha256": "893b0fe34227c632132a22d7ca42fb9a7e4912a21f7ce2607f64c515f60b14e2"
    },
    "results/runs/E2_trec_greedy_n32_K4_s2.json": {
      "bytes": 83794,
      "sha256": "46e7e552febfe9128391800419741a27e26cfdf5978ebd9ec7e8976919d5eae3"
    },
    "results/runs/E2_trec_greedy_n32_K4_s3.json": {
      "bytes": 82946,
      "sha256": "48251dcb263fcb6c52768b1794df3cd57df721176f6efaa5df80f5c99a71b20e"
    },
    "results/runs/E2_trec_greedy_n64_K1_s1.json": {
      "bytes": 50785,
      "sha256": "dc25bdb5d1c8b00941538040420a63d696843ad4210383f54358eb65ce78965a"
    },
    "results/runs/E2_trec_greedy_n64_K1_s2.json": {
      "bytes": 49768,
      "sha256": "94f274291abaaadf3a68f6e75b984a277c7de065f439aebbe3cba861a74210e1"
    },
    "results/runs/E2_trec_greedy_n64_K1_s3.json": {
      "bytes": 52360,
      "sha256": "2edc1828551f637c4a993f4fe78b390b6b8e9241d2f75674ef76f4f11828347c"
    },
    "results/runs/E2_trec_greedy_n64_K2_s1.json": {
      "bytes": 70597,
      "sha256": "10f6fddbe8b7df94bc778fa78a29bde09293886bb398310af8a114b4c175db81"
    },
    "results/runs/E2_trec_greedy_n64_K2_s2.json": {
      "bytes": 67973,
      "sha256": "e5fe3089e7f4c1226956067c77af8c928758a192d24dbc85b6b644ccc2534863"
    },
    "results/runs/E2_trec_greedy_n64_K2_s3.json": {
      "bytes": 67369,
      "sha256": "252a19f56ab97dd0455c45cc8900ca570e9b55d2148e1aff1608e6f1f8265995"
    },
    "results/runs/E2_trec_greedy_n64_K4_s1.json": {
      "bytes": 88653,
      "sha256": "2f0e91021c336a343963f2ad9ec33728abf299c1bf68537592a7554c48a5046f"
    },
    "results/runs/E2_trec_greedy_n64_K4_s2.json": {
      "bytes": 111545,
      "sha256": "71127bf009d00b5e665e27fe9357bf20209b2ec1682b87b83b9b5f3c20b801be"
    },
    "results/runs/E2_trec_greedy_n64_K4_s3.json": {
      "bytes": 95373,
      "sha256": "569b44087d67e049c34d53b7da03bab97ec94f2081a6688768d3fdae8003796c"
    },
    "results/runs/E2_trec_greedy_n64_K8_s1.json": {
      "bytes": 147397,
      "sha256": "646061fdb1387c90f4083406728ceb72a8ed109f1fca7bb8ee3f65d8475f77b8"
    },
    "results/runs/E2_trec_greedy_n64_K8_s2.json": {
      "bytes": 129735,
      "sha256": "ed2e5dd340fd8ec975a114b41ad698b5a45764aadbd96d8b1dc0d55b8a25853d"
    },
    "results/runs/E2_trec_greedy_n64_K8_s3.json": {
      "bytes": 140611,
      "sha256": "fef3e3f66d9b69c3f34428eacf30c8ef1153b70f46332c0b4cfcb3fe5442957f"
    },
    "results/runs/E3_banking77_ebs_n16_K4_s1.json": {
      "bytes": 77629,
      "sha256": "210468a74cad8c04e0bffae5e7aa9cbdee96378e8d214fed957a49b4adf76359"
    },
    "results/runs/E3_banking77_ebs_n16_K4_s2.json": {
      "bytes": 78921,
      "sha256": "29250ce7d2d84496bc1c93a708afb74a3f22523c059b7b15056763bfe2f5e4cc"
    },
    "results/runs/E3_banking77_ebs_n16_K4_s3.json": {
      "bytes": 79181,
      "sha256": "cd4b45e0e58e770df20e44fc7fc9529ef6693292d5aa0911d73c436b2d6a8519"
    },
    "results/runs/E3_banking77_ebs_n64_K4_s1.json": {
      "bytes": 60759,
      "sha256": "22b3ed73ac5446aee0c8785e4b7a1e0b79f78cf75fd21d6175dd0da8c2aa1423"
    },
    "results/runs/E3_banking77_ebs_n64_K4_s2.json": {
      "bytes": 93015,
      "sha256": "aafa297515e534a9f55edf819582981dbf454736f744e4d7a154276779ff7dcc"
    },
    "results/runs/E3_banking77_ebs_n64_K4_s3.json": {
      "bytes": 81374,
      "sha256": "f77b26c137ecfb5cc3b0815d90d70e1e3ecd40d2fd5ffd427c9820d1efc58792"
    },
    "results/runs/E3_banking77_ebsrm_B256_s1.json": {
      "bytes": 64551,
      "sha256": "ee8028ab8d4c2a5cc405e93d4c5799389cb8bcf9f502cdde513a8cd5c73a27f9"
    },
    "results/runs/E3_banking77_ebsrm_B256_s2.json": {
      "bytes": 101511,
      "sha256": "6193fa8c344e7e40343593c24c0efe1df48f4e9fe1fc8037453b91aac6349ef6"
    },
    "results/runs/E3_banking77_ebsrm_B256_s3.json": {
      "bytes": 98903,
      "sha256": "60460a6df2fd7ec401a84b82275e20d31f3b4ea2c4bfa67acc538c98d32d2f81"
    },
    "results/runs/E3_banking77_eprocess_n16_K4_s1.json": {
      "bytes": 71428,
      "sha256": "6e56ee63db2b68c7bbdb772f9253298872a27aa35cd456b5b2b93ae4ab96a6ec"
    },
    "results/runs/E3_banking77_eprocess_n16_K4_s2.json": {
      "bytes": 77825,
      "sha256": "b6aa79619b278c4e674b369a6fc1f1f32a0c98c963d19ca00170d93bd33c8797"
    },
    "results/runs/E3_banking77_eprocess_n16_K4_s3.json": {
      "bytes": 77481,
      "sha256": "f9e9984efaba42ba232fc1456532c8904e64078568eb2d953f1a0c035865da66"
    },
    "results/runs/E3_banking77_eprocess_n64_K4_s1.json": {
      "bytes": 90072,
      "sha256": "b0bfcf3da536cb5ab4c7ebdeedca7c776423df119c990b66adebcaebd1946ce6"
    },
    "results/runs/E3_banking77_eprocess_n64_K4_s2.json": {
      "bytes": 83983,
      "sha256": "f9f7b70fcb68e279539b7bf23e507680793f0b48abd9498bcdf8e775db4c071a"
    },
    "results/runs/E3_banking77_eprocess_n64_K4_s3.json": {
      "bytes": 80538,
      "sha256": "728255dad7d129669a5b014567c042bdec7f1fb0a0b17613042864e65d5c5bd3"
    },
    "results/runs/E3_banking77_mcnemar_n16_K4_s1.json": {
      "bytes": 68722,
      "sha256": "65eb61a2e196c551136190fa12b1b7a8566474ebfbc97618606421edf387fd57"
    },
    "results/runs/E3_banking77_mcnemar_n16_K4_s2.json": {
      "bytes": 73813,
      "sha256": "b825452547b757f2802f11eac1020033e49a3ebad5f1de2dcf8a008f4ea9d9d8"
    },
    "results/runs/E3_banking77_mcnemar_n16_K4_s3.json": {
      "bytes": 81001,
      "sha256": "6438a954223358f82aa29140954f2528048e19b4bd2b1f2ead7a2ea5c3a7616b"
    },
    "results/runs/E3_banking77_mcnemar_n64_K4_s1.json": {
      "bytes": 85936,
      "sha256": "aedf4b2b5b592066f1e7c825095f9704b8f3e21190a07b84c7e8ccd2a5fd8f06"
    },
    "results/runs/E3_banking77_mcnemar_n64_K4_s2.json": {
      "bytes": 82615,
      "sha256": "9928f73289f6fac1de1e984d87b60f3f013bafeeeb3e730373b5881c0a927398"
    },
    "results/runs/E3_banking77_mcnemar_n64_K4_s3.json": {
      "bytes": 78648,
      "sha256": "1923866ae4ba67c31911439d45eb3487c1198dea8ec2df7c4547865f838a65ea"
    },
    "results/runs/E3_trec_eb_n16_K4_s1.json": {
      "bytes": 79896,
      "sha256": "c266c9f9c4a2fcd35c3139def4df35caa6ea6ff8e72ef0a11a81217fb21d7c16"
    },
    "results/runs/E3_trec_eb_n16_K4_s2.json": {
      "bytes": 101479,
      "sha256": "a05a06474eafdbdec0e3d93d48d5b4da64a243cea9c65cb84885b5b7d62c7976"
    },
    "results/runs/E3_trec_eb_n64_K4_s1.json": {
      "bytes": 78428,
      "sha256": "09378a2a4f66408f0820e7063de97cafabcd3555a5b7b0dc7ddca47f1a798f74"
    },
    "results/runs/E3_trec_ebrm_B256_s1.json": {
      "bytes": 57453,
      "sha256": "4f6eb548ac29bf1bfb22197df3c2ebf2f0a3fb40d42d2eb9b84874c02fa51b35"
    },
    "results/runs/E3_trec_ebs_n16_K4_s1.json": {
      "bytes": 79223,
      "sha256": "1c2b272ce9d41e1f22e0d86603f8f53c4f6c9efb72f2223b96e196c4309e60b9"
    },
    "results/runs/E3_trec_ebs_n16_K4_s2.json": {
      "bytes": 89729,
      "sha256": "503253c7b47deaff29b478f60faec27883b5967df36e9eb4a1a81cde6ce14b9c"
    },
    "results/runs/E3_trec_ebs_n16_K4_s3.json": {
      "bytes": 77138,
      "sha256": "2e2e2dc82601a149ab3ae02fda6450c2fa444b86da97608efb5552ddee1b3e99"
    },
    "results/runs/E3_trec_ebs_n64_K4_s1.json": {
      "bytes": 81442,
      "sha256": "8ccfe37ea57cc6ed7472e463206d28cfaab81e48c4d68a56f82e8e5a47e446e7"
    },
    "results/runs/E3_trec_ebs_n64_K4_s2.json": {
      "bytes": 100304,
      "sha256": "4bf94771e784d60e92367f186063347eb8df49a99d2a6025c2391045dba33852"
    },
    "results/runs/E3_trec_ebs_n64_K4_s3.json": {
      "bytes": 95375,
      "sha256": "96954c514c642bc6507e695836e9ccad2228aa6a6b00a2c70b51e9a35dd5bf00"
    },
    "results/runs/E3_trec_ebsrm_B256_s1.json": {
      "bytes": 66261,
      "sha256": "06a3eb6f87c18db27ec84a3cca0b369c84e3c64a1f5ac9b4de07380d9f79a43b"
    },
    "results/runs/E3_trec_ebsrm_B256_s2.json": {
      "bytes": 165232,
      "sha256": "a453ea34d208f25284324af0458281652b13ec047ddf49eb5b7ee60664258926"
    },
    "results/runs/E3_trec_ebsrm_B256_s3.json": {
      "bytes": 162625,
      "sha256": "1f86dddff996152b055dfe4636b8337b3648bc09260255cb017304f77ac0230d"
    },
    "results/runs/E3_trec_eprocess_n16_K4_s1.json": {
      "bytes": 81618,
      "sha256": "a40452bde2a017cd96a9f0ad4557612b4f4df65dcbd1a7b19ca278151ce7bb94"
    },
    "results/runs/E3_trec_eprocess_n16_K4_s2.json": {
      "bytes": 79542,
      "sha256": "2defe0cc32f2c761d51033f8cbbb6dfaca3bcb0cb7cf577b764e80e37127003f"
    },
    "results/runs/E3_trec_eprocess_n16_K4_s3.json": {
      "bytes": 78146,
      "sha256": "92a85fe8483f1d5175d8e307ccbef3079a06a9d779c2923cdece075adb078a4c"
    },
    "results/runs/E3_trec_eprocess_n64_K4_s1.json": {
      "bytes": 90325,
      "sha256": "3af6e7c9fb40608d23c3c67e1e55abd41730b266f550044c2e4fbcd45ea6ecce"
    },
    "results/runs/E3_trec_eprocess_n64_K4_s2.json": {
      "bytes": 71267,
      "sha256": "12703fb36e41c7cd9e69d987a50aa3ab007e275e18252beddefba71df5a1cf5f"
    },
    "results/runs/E3_trec_eprocess_n64_K4_s3.json": {
      "bytes": 96775,
      "sha256": "276fb01957298884f0e092d416cceee5e39633b20199c724f9a4b78b624bd5d9"
    },
    "results/runs/E3_trec_greedyfresh_n64_K4_s1.json": {
      "bytes": 115133,
      "sha256": "0c0b0c8b2e0175d46ccb13522b75a513c7ba729bffced4812a41d798eb1943fe"
    },
    "results/runs/E3_trec_greedyfresh_n64_K4_s2.json": {
      "bytes": 118165,
      "sha256": "50ea3aa6f663b37422df6d995c8916d22dab6b13a8ce4d512cd8fcdd8990a9c3"
    },
    "results/runs/E3_trec_greedyfresh_n64_K4_s3.json": {
      "bytes": 102957,
      "sha256": "6ab8cf5af2abcdb4083e0e19c50c05827c1628a049c943fafa09e1e0ba0bb7cb"
    },
    "results/runs/E3_trec_mcnemar_n16_K4_s1.json": {
      "bytes": 89550,
      "sha256": "c05d3616806314f5072a81860d32f209ba1141c76c481afb364de39c236afc42"
    },
    "results/runs/E3_trec_mcnemar_n16_K4_s2.json": {
      "bytes": 78662,
      "sha256": "c6ae1d6125d882b6ca5d6d2f747cb2bfa4f03d4b3d81a7301aec644127c5e75a"
    },
    "results/runs/E3_trec_mcnemar_n16_K4_s3.json": {
      "bytes": 82010,
      "sha256": "fb03451494395ac683e70a3d6133424764cff1c16d372f47e78db89aa398f7db"
    },
    "results/runs/E3_trec_mcnemar_n64_K4_s1.json": {
      "bytes": 85736,
      "sha256": "cb726069edbb8a641ccd8c41e6ebd8e160457935cfec4105748b4c5a542fe66c"
    },
    "results/runs/E3_trec_mcnemar_n64_K4_s2.json": {
      "bytes": 86353,
      "sha256": "71b0d02bc21c984620d02279b24a4e748cd25309d8dee14f7df74079c5e6a073"
    },
    "results/runs/E3_trec_mcnemar_n64_K4_s3.json": {
      "bytes": 100679,
      "sha256": "593846620b78a1f171e832f368637bdf90da418df0a967a786335014651d711d"
    },
    "results/runs/E4_trec_ebs_n128_K2_s1.json": {
      "bytes": 82064,
      "sha256": "4db016b29286a13ad6d0c79aab3208e086fb33091eaeb08bb887c192f0c92884"
    },
    "results/runs/E4_trec_ebs_n128_K2_s2.json": {
      "bytes": 76213,
      "sha256": "27f4864f3efd2bc827bc9c5ef00b3b311d3e2ba264106f6f1c31e869b5085368"
    },
    "results/runs/E4_trec_ebs_n16_K16_s1.json": {
      "bytes": 155310,
      "sha256": "7558f9da025dd5861b0fde4d18026c13777b6e3fa1ea96fc5fa2ad2ae6f99dd8"
    },
    "results/runs/E4_trec_ebs_n16_K16_s2.json": {
      "bytes": 235660,
      "sha256": "fa31cb37a6dc80a079e813fdfd52d35537b9e84366287074452d9bbc9f1f009c"
    },
    "results/runs/E4_trec_ebs_n256_K1_s1.json": {
      "bytes": 62446,
      "sha256": "96018dbf693c4c03937977323e77fadf8c5ace310c586a55263d21f87922db2c"
    },
    "results/runs/E4_trec_ebs_n256_K1_s2.json": {
      "bytes": 62554,
      "sha256": "42021663dffd11964a6c89f2a103171207ffc8373fe4409a91cd7334d40cf68b"
    },
    "results/runs/E4_trec_ebs_n32_K8_s1.json": {
      "bytes": 102478,
      "sha256": "05c17fa87acb67ba0df5e3554847823f72e5a696b84506695247e188ff33d14b"
    },
    "results/runs/E4_trec_ebs_n32_K8_s2.json": {
      "bytes": 166461,
      "sha256": "cefff70d5418608286aae1bd557dab30efb665f0234c2a9922ff80cfa6d00f45"
    },
    "results/runs/GB1000_banking77_n16_s1.json": {
      "bytes": 189342,
      "sha256": "b65ed97ef518f63f760eb34c4881bf5b44f54c30a5cdbd48798e9c1d7f2bae84"
    },
    "results/runs/GB1000_banking77_n16_s2.json": {
      "bytes": 372025,
      "sha256": "0a1afbad1f4f6776a8e4b2bcd234c02d9ad15f8b52f0fb808a4005a8fc3bbe11"
    },
    "results/runs/GB1000_banking77_n16_s3.json": {
      "bytes": 293418,
      "sha256": "0f9567574c52f267dcc268be48ea365ccdadb36fdf2ecbfa68ce7e537517a981"
    },
    "results/runs/GB1000_banking77_n16_s4.json": {
      "bytes": 498895,
      "sha256": "3644daaa1a6902571687bbc745a956198638315514f628e6e821aa20785715d9"
    },
    "results/runs/GB1000_banking77_n16_s5.json": {
      "bytes": 568399,
      "sha256": "6266b3f91ba673c75e10c17bfc3eb886c28da8c612f63d93b0a3465b61c23ebd"
    },
    "results/runs/GB1000_banking77_n256_s1.json": {
      "bytes": 21290,
      "sha256": "b548b91839d041201de2b66c178dd46cba969f58b2b7e36fba83a5be10f37b60"
    },
    "results/runs/GB1000_banking77_n256_s2.json": {
      "bytes": 17903,
      "sha256": "f7eac853d03fe16f6f42c1a1fa6c5c78fa69e48dfcb53788c0bc83fa022604a5"
    },
    "results/runs/GB1000_banking77_n256_s3.json": {
      "bytes": 15271,
      "sha256": "5207ce83cfff2b7ab058f97e9059bd2dc052289830475daf8dd2d70587fdc982"
    },
    "results/runs/GB1000_banking77_n256_s4.json": {
      "bytes": 16817,
      "sha256": "0717a6892f7a6e61e808313f0b707049e47fbf7f48256f0100b918bd7a88bfa6"
    },
    "results/runs/GB1000_banking77_n256_s5.json": {
      "bytes": 14246,
      "sha256": "e873615af55dfe2dc83f2dd28cadacc054573f5f1e948d30088cfb0137f4ecdf"
    },
    "results/runs/GB1000_banking77_n64_s1.json": {
      "bytes": 68460,
      "sha256": "4e73d06e6dc1751a91db9e1aa6461e53124b5082a524aacff48ce7d983c8150d"
    },
    "results/runs/GB1000_banking77_n64_s2.json": {
      "bytes": 99739,
      "sha256": "563f5184ed4dc932232f95826bbc16c7b8d8023c9ada2e91ddcfa29cd256ff4c"
    },
    "results/runs/GB1000_banking77_n64_s3.json": {
      "bytes": 83375,
      "sha256": "8516a761f3812b4c3af13853bd5b7238545e9bc864e3f947d82b54e2500d0719"
    },
    "results/runs/GB1000_banking77_n64_s4.json": {
      "bytes": 75115,
      "sha256": "f3a04aacfa5d55caafce5030dc3e07e33e191434d7f00b577dc93be157f4a189"
    },
    "results/runs/GB1000_banking77_n64_s5.json": {
      "bytes": 101399,
      "sha256": "c780bad142901459eda8829c1a93c0192b915cb494cbb621bf5496cf731b67cf"
    },
    "results/runs/GB1000_gsm8k_n16_s1.json": {
      "bytes": 114481,
      "sha256": "94d3d6359ecc45960a5506dcb88f2cdc91d77c16eefe99d9b69b18929ea8a346"
    },
    "results/runs/GB1000_gsm8k_n16_s2.json": {
      "bytes": 311378,
      "sha256": "ec1ad725267216c2ab6ffbc0ee6ff6af32ff3b1f7f5087147126745e93b1b949"
    },
    "results/runs/GB1000_gsm8k_n16_s3.json": {
      "bytes": 147638,
      "sha256": "d430f3819848ca8deba4f89a4621016f2fd298bddc1430ecfad0821c644713b9"
    },
    "results/runs/GB1000_gsm8k_n16_s4.json": {
      "bytes": 101416,
      "sha256": "629f01bfc28c6759964c326739df5426a662271eb16c3d25a9ee80768b007e4a"
    },
    "results/runs/GB1000_gsm8k_n16_s5.json": {
      "bytes": 81938,
      "sha256": "1145e0e73f7997589c784edd0eb933a4593bd35b8968f95e7505f44b9d7cb386"
    },
    "results/runs/GB1000_gsm8k_n256_s1.json": {
      "bytes": 12067,
      "sha256": "28871b962536e92f1c04b22c24da48da398e1dc02ba07cc77e13fe2f7553a208"
    },
    "results/runs/GB1000_gsm8k_n256_s2.json": {
      "bytes": 17570,
      "sha256": "ee25c43c113ae8ff45ea78b655d17627de32c2ca7db1367a87409cc22b3f92ef"
    },
    "results/runs/GB1000_gsm8k_n256_s3.json": {
      "bytes": 33489,
      "sha256": "30ec798c6dd61ad01c2365df3faed5d859688d3df8c59fe4a1955f2af1b03a51"
    },
    "results/runs/GB1000_gsm8k_n256_s4.json": {
      "bytes": 14012,
      "sha256": "97044bb5d115d257aca5052412afa4ed71f49f23200159ad2ab5e896044be5a3"
    },
    "results/runs/GB1000_gsm8k_n256_s5.json": {
      "bytes": 17234,
      "sha256": "1e224353d461131793b1e91eba1243a6e9e5a6920f9505a2d9d389522bdba2d5"
    },
    "results/runs/GB1000_gsm8k_n64_s1.json": {
      "bytes": 93831,
      "sha256": "64322b7440a2e0939a0d5e221803c081a92c0a029cb02778e47f1b92f6538e3b"
    },
    "results/runs/GB1000_gsm8k_n64_s2.json": {
      "bytes": 52871,
      "sha256": "dac9f3ef0d7e7dee2704643aef30b9420c39b2edeebcd6ae0fc7759a1cae9378"
    },
    "results/runs/GB1000_gsm8k_n64_s3.json": {
      "bytes": 100551,
      "sha256": "1ebba66e4e010bed50c7b0056c993ec0028fc194d77ea910cc6cfe6005901476"
    },
    "results/runs/GB1000_gsm8k_n64_s4.json": {
      "bytes": 34113,
      "sha256": "f90d7d6446a26a8bf4cadd0614415d522e2dfc423d6f7726c9b1daf578a07c34"
    },
    "results/runs/GB1000_gsm8k_n64_s5.json": {
      "bytes": 57567,
      "sha256": "967d9303f630ad36daa3f21d2dd69727ae98ef521279c322927ec45e200a1872"
    },
    "results/runs/GB1000_trec_n16_s1.json": {
      "bytes": 535499,
      "sha256": "0360b8538343b539bc75abdff97d4a982003acbceeca8b7e4de7680e19d3136b"
    },
    "results/runs/GB1000_trec_n16_s2.json": {
      "bytes": 566365,
      "sha256": "d2404cd563766add965c7c8a4cc5e93e6d2584ca203d010259afa3040239fad3"
    },
    "results/runs/GB1000_trec_n16_s3.json": {
      "bytes": 433886,
      "sha256": "503bf1d23396794756044658025f1c7799a51614137ec679cf6ab851a6228b27"
    },
    "results/runs/GB1000_trec_n16_s4.json": {
      "bytes": 456190,
      "sha256": "ffef96c4432962f8b594dfb48eef7cdcb7ab69ed59242e250d5564827e0be1f8"
    },
    "results/runs/GB1000_trec_n16_s5.json": {
      "bytes": 465339,
      "sha256": "97cf3860fe328c4a33573d5ae9bb128238d04f59d4b0bfc1e75c0a4b7be05597"
    },
    "results/runs/GB1000_trec_n256_s1.json": {
      "bytes": 17352,
      "sha256": "696195b00930a4203865e3aeaee8b9ba13e8d15527cff27c4e560eacd33ba624"
    },
    "results/runs/GB1000_trec_n256_s2.json": {
      "bytes": 19659,
      "sha256": "3e91cf8bad326d63ea0b7e6618f0ebdb77f173097dfa15f192a3fa5ea8b473ce"
    },
    "results/runs/GB1000_trec_n256_s3.json": {
      "bytes": 26984,
      "sha256": "10b99bfbcd83b09f7627ecfd710792820eafaacd8a42ab146c0431431fbaa91a"
    },
    "results/runs/GB1000_trec_n256_s4.json": {
      "bytes": 17283,
      "sha256": "1f87bc27d1a0e641c796dc0a71db3ca9923e9e07b04d39c7c3769aa7510d3e76"
    },
    "results/runs/GB1000_trec_n256_s5.json": {
      "bytes": 17750,
      "sha256": "cc1d06894d346dbf9438bc046ccb6c3e564acb1a633b18eb63178823f2bbb7aa"
    },
    "results/runs/GB1000_trec_n64_s1.json": {
      "bytes": 86269,
      "sha256": "c59786824747892c73eb8324c6a2d460e80e77672c2ebc4cfcfa3b915ef4b912"
    },
    "results/runs/GB1000_trec_n64_s2.json": {
      "bytes": 113218,
      "sha256": "b85ca7c10a15a39b9f45ca5ad5b0408ba25d1ff1492afd484e6f79cc39c35590"
    },
    "results/runs/GB1000_trec_n64_s3.json": {
      "bytes": 151259,
      "sha256": "f6ef73980b1f3cfea00912e9f7c117dafc0b4782495802bfbdb99551467ebf8b"
    },
    "results/runs/GB1000_trec_n64_s4.json": {
      "bytes": 93636,
      "sha256": "43eea2cb5fdda9178e40ef0979095b01246e82948e35a15b7436f0f12ab9f41f"
    },
    "results/runs/GB1000_trec_n64_s5.json": {
      "bytes": 149377,
      "sha256": "3d34d88995ee769e42bcd72fbb40806d6ff6fb519edb7dc2c476fde4b41615e7"
    },
    "results/runs/GT2250_banking77_n256_s1.json": {
      "bytes": 84575,
      "sha256": "cdc47af163db03404d6d6cadce39e4b7892c273f147c05b1b12172e879a02c33"
    },
    "results/runs/GT2250_banking77_n256_s2.json": {
      "bytes": 46760,
      "sha256": "f71f32a3c20d0a1a05463b5a0570d71474e4fa865380dcf5cae903e75a8fcafd"
    },
    "results/runs/GT2250_banking77_n256_s3.json": {
      "bytes": 47816,
      "sha256": "8cf0143dcf4609de56cf1bf36c8bc0789a6a0f7e58ed953abe4ac0538bef55bd"
    },
    "results/runs/GT2250_banking77_n256_s4.json": {
      "bytes": 54894,
      "sha256": "d13de567af3641f3816c211ea29bcdbae2a73a4566fdaf6f3a8cf110bc615afe"
    },
    "results/runs/GT2250_banking77_n256_s5.json": {
      "bytes": 41777,
      "sha256": "3f5478e99a1b1106ce01947c5d6cb8b12dc36788c502d165971600f9bdd783cf"
    },
    "results/runs/GT2250_banking77_n64_s1.json": {
      "bytes": 161401,
      "sha256": "4f88e33e88cd29a29705891e8144cb584d929db640b93b2f4bdb38327cfb8669"
    },
    "results/runs/GT2250_banking77_n64_s2.json": {
      "bytes": 309284,
      "sha256": "155a682e93ed4f6398824705751520012ac9a868ecce4b555dfe47a37f51d81a"
    },
    "results/runs/GT2250_banking77_n64_s3.json": {
      "bytes": 287256,
      "sha256": "d3a716b1c066d93e40ea11c6717beac85da9d43dec9f9c525da62721378dd9d3"
    },
    "results/runs/GT2250_banking77_n64_s4.json": {
      "bytes": 226139,
      "sha256": "22d1af4304691b4a4a18134b7012eb06bb7423ed9ccac4cb36a32eca72286705"
    },
    "results/runs/GT2250_banking77_n64_s5.json": {
      "bytes": 269715,
      "sha256": "b544a90d9ce3cd631d489aed17e67be4f0638288ce64dfcc6d5288561f453110"
    },
    "results/runs/GT2250_trec_n256_s1.json": {
      "bytes": 38360,
      "sha256": "23d6e3777f2f5bf57928e3173568763271d0177d05737bfd96f5233be616a670"
    },
    "results/runs/GT2250_trec_n256_s2.json": {
      "bytes": 45152,
      "sha256": "eab917946ae2250dd824878b53b2adffa181c1c2bee99afcecf2ee68bb62183d"
    },
    "results/runs/GT2250_trec_n256_s3.json": {
      "bytes": 80896,
      "sha256": "26eb135e82cad3fb4a4ae1887634e0cb557f6354068b1e6df832aedb73c06a95"
    },
    "results/runs/GT2250_trec_n256_s4.json": {
      "bytes": 36245,
      "sha256": "2a73df99e2da44cd2b48299e70d612dc068af959036f3b217719e88d7398b8f9"
    },
    "results/runs/GT2250_trec_n256_s5.json": {
      "bytes": 47465,
      "sha256": "17df99543357cbfd721288ce90169b73ec48c004250c80d29e2289eba13e39c8"
    },
    "results/runs/GT2250_trec_n64_s1.json": {
      "bytes": 231715,
      "sha256": "8507217fe703c99b2657dd9cebc75a2d2e20a2b0892f91e3419d2532ee8b886b"
    },
    "results/runs/GT2250_trec_n64_s2.json": {
      "bytes": 290346,
      "sha256": "d06d6d2972cf745f63714274b08347ed494f4258c5c67d163aef96f234646761"
    },
    "results/runs/GT2250_trec_n64_s3.json": {
      "bytes": 347373,
      "sha256": "9f3c3aec4de8a0a62e9888335a47a3a7efb2aee492ad16b4ab6ea28d27b991b1"
    },
    "results/runs/GT2250_trec_n64_s4.json": {
      "bytes": 263096,
      "sha256": "c9138715b91a6e9b81bde3e6999d17d9bd08f6dad0bc7ed394208f452f717e29"
    },
    "results/runs/GT2250_trec_n64_s5.json": {
      "bytes": 344800,
      "sha256": "d2bc877e9bfa9e1e0663bc6bae20b6b3e348cf20f25a530fef175923045cec9d"
    },
    "results/runs/GT2250w6_banking77_n256_s1.json": {
      "bytes": 84575,
      "sha256": "cdc47af163db03404d6d6cadce39e4b7892c273f147c05b1b12172e879a02c33"
    },
    "results/runs/GT2250w6_banking77_n256_s2.json": {
      "bytes": 46760,
      "sha256": "f71f32a3c20d0a1a05463b5a0570d71474e4fa865380dcf5cae903e75a8fcafd"
    },
    "results/runs/GT2250w6_banking77_n256_s3.json": {
      "bytes": 47816,
      "sha256": "8cf0143dcf4609de56cf1bf36c8bc0789a6a0f7e58ed953abe4ac0538bef55bd"
    },
    "results/runs/GT2250w6_banking77_n256_s4.json": {
      "bytes": 54894,
      "sha256": "d13de567af3641f3816c211ea29bcdbae2a73a4566fdaf6f3a8cf110bc615afe"
    },
    "results/runs/GT2250w6_banking77_n256_s5.json": {
      "bytes": 41777,
      "sha256": "3f5478e99a1b1106ce01947c5d6cb8b12dc36788c502d165971600f9bdd783cf"
    },
    "results/runs/GT2250w6_banking77_n64_s1.json": {
      "bytes": 161401,
      "sha256": "4f88e33e88cd29a29705891e8144cb584d929db640b93b2f4bdb38327cfb8669"
    },
    "results/runs/GT2250w6_banking77_n64_s2.json": {
      "bytes": 309284,
      "sha256": "155a682e93ed4f6398824705751520012ac9a868ecce4b555dfe47a37f51d81a"
    },
    "results/runs/GT2250w6_banking77_n64_s3.json": {
      "bytes": 287256,
      "sha256": "d3a716b1c066d93e40ea11c6717beac85da9d43dec9f9c525da62721378dd9d3"
    },
    "results/runs/GT2250w6_banking77_n64_s4.json": {
      "bytes": 226139,
      "sha256": "22d1af4304691b4a4a18134b7012eb06bb7423ed9ccac4cb36a32eca72286705"
    },
    "results/runs/GT2250w6_banking77_n64_s5.json": {
      "bytes": 269715,
      "sha256": "b544a90d9ce3cd631d489aed17e67be4f0638288ce64dfcc6d5288561f453110"
    },
    "results/runs/GT2250w6_trec_n256_s1.json": {
      "bytes": 38360,
      "sha256": "23d6e3777f2f5bf57928e3173568763271d0177d05737bfd96f5233be616a670"
    },
    "results/runs/GT2250w6_trec_n256_s2.json": {
      "bytes": 45152,
      "sha256": "eab917946ae2250dd824878b53b2adffa181c1c2bee99afcecf2ee68bb62183d"
    },
    "results/runs/GT2250w6_trec_n256_s3.json": {
      "bytes": 80896,
      "sha256": "26eb135e82cad3fb4a4ae1887634e0cb557f6354068b1e6df832aedb73c06a95"
    },
    "results/runs/GT2250w6_trec_n256_s4.json": {
      "bytes": 36245,
      "sha256": "2a73df99e2da44cd2b48299e70d612dc068af959036f3b217719e88d7398b8f9"
    },
    "results/runs/GT2250w6_trec_n256_s5.json": {
      "bytes": 47465,
      "sha256": "17df99543357cbfd721288ce90169b73ec48c004250c80d29e2289eba13e39c8"
    },
    "results/runs/GT2250w6_trec_n64_s1.json": {
      "bytes": 231715,
      "sha256": "8507217fe703c99b2657dd9cebc75a2d2e20a2b0892f91e3419d2532ee8b886b"
    },
    "results/runs/GT2250w6_trec_n64_s2.json": {
      "bytes": 290346,
      "sha256": "d06d6d2972cf745f63714274b08347ed494f4258c5c67d163aef96f234646761"
    },
    "results/runs/GT2250w6_trec_n64_s3.json": {
      "bytes": 347373,
      "sha256": "9f3c3aec4de8a0a62e9888335a47a3a7efb2aee492ad16b4ab6ea28d27b991b1"
    },
    "results/runs/GT2250w6_trec_n64_s4.json": {
      "bytes": 263096,
      "sha256": "c9138715b91a6e9b81bde3e6999d17d9bd08f6dad0bc7ed394208f452f717e29"
    },
    "results/runs/GT2250w6_trec_n64_s5.json": {
      "bytes": 344800,
      "sha256": "d2bc877e9bfa9e1e0663bc6bae20b6b3e348cf20f25a530fef175923045cec9d"
    },
    "results/runs/G_banking77_n256_s1.json": {
      "bytes": 215988,
      "sha256": "c0714273b0bd861568d213d88b8b4cd0b99e73a3914a991e39790f026af56e7d"
    },
    "results/runs/G_banking77_n256_s2.json": {
      "bytes": 184555,
      "sha256": "1b30ccb01eef15c27473651626d0e0e10e403203dac8299903b0f655ec594a9a"
    },
    "results/runs/G_banking77_n256_s3.json": {
      "bytes": 185376,
      "sha256": "984cde4e6db6c8058b425655ed1b6b4cade781a75817217e67684388c11bd862"
    },
    "results/runs/G_banking77_n256_s4.json": {
      "bytes": 187715,
      "sha256": "15374f890c4c227d266a589319bb288eb53d1f4babb67eae85757d750586510d"
    },
    "results/runs/G_banking77_n256_s5.json": {
      "bytes": 167661,
      "sha256": "9fb7ad693d837c5b1d81acd628d9ee73f30f49fb1feb29bad7a0a67284d38169"
    },
    "results/runs/G_banking77_n64_s1.json": {
      "bytes": 431056,
      "sha256": "3059a3360e8aa2d2b731557c994a4f82643dbff6dbfdd8973f6a0990619d5bb4"
    },
    "results/runs/G_banking77_n64_s2.json": {
      "bytes": 720678,
      "sha256": "ede0addb4b1077676c22c2ccbf19432ab69c795ac96333bc086cf7be1c3b920c"
    },
    "results/runs/G_banking77_n64_s3.json": {
      "bytes": 711723,
      "sha256": "14992f4489bfcb0bb3c1d22b136dc92ea2a9a8fc81be0082fcaf0069fa75f9b8"
    },
    "results/runs/G_banking77_n64_s4.json": {
      "bytes": 581186,
      "sha256": "841095be0911caf1c4bfd055ada93824ecae129a04cd9855cf02515b134a719c"
    },
    "results/runs/G_banking77_n64_s5.json": {
      "bytes": 638312,
      "sha256": "08d1923542f52f53617ef6e16c4564ee2f66124130620e2bf5b11b023b7bee85"
    },
    "results/runs/G_gsm8k_n256_s3.json": {
      "bytes": 158842,
      "sha256": "7accdd8185a63b3a14f8d13012ac33f27c593b8be73d8ae3ef7adbc21cd1c611"
    },
    "results/runs/G_trec_n256_s1.json": {
      "bytes": 164640,
      "sha256": "2ffa4630657e5af9475023e987e22e3988bdf6b0bb55543449e98dca117d8059"
    },
    "results/runs/G_trec_n256_s2.json": {
      "bytes": 178766,
      "sha256": "a2bceeb7e019690398d03a1a165d97a535b40314d5a11989e3b940ea9064009e"
    },
    "results/runs/G_trec_n256_s3.json": {
      "bytes": 227871,
      "sha256": "a76b46cfbf883e88dd7749468f576e17069c630ee01f8a0a2613d82685594de2"
    },
    "results/runs/G_trec_n256_s4.json": {
      "bytes": 158200,
      "sha256": "d1e9720cecda040423533a19e204477326961435846c475f02e4cc1ed0258791"
    },
    "results/runs/G_trec_n256_s5.json": {
      "bytes": 181638,
      "sha256": "53b5e12b269e77f583bd55f7706184d0eec59c953738ebef91315688bd91f8f1"
    },
    "results/runs/G_trec_n64_s1.json": {
      "bytes": 544763,
      "sha256": "5f82d475dc61b900724ed60bb8fe75a02475c3404af0988a913b05b17fa7e1b8"
    },
    "results/runs/G_trec_n64_s2.json": {
      "bytes": 690389,
      "sha256": "1cc776f9c8c8275ef8f1008891b33ad9a20c63a8e10efac31fe7202dd9129235"
    },
    "results/runs/G_trec_n64_s3.json": {
      "bytes": 737260,
      "sha256": "7c95907b59a57daee3225a2bd5b995b0f8b58e15e71dd1e22f6150b5df289670"
    },
    "results/runs/G_trec_n64_s4.json": {
      "bytes": 609075,
      "sha256": "df73cb6dd8687ce17835cb45746ed6927d06c3058111681abf4ddeb0dd37e742"
    },
    "results/runs/G_trec_n64_s5.json": {
      "bytes": 723216,
      "sha256": "33d1af7b8459a0576ff7b5b7ae2caf8485285e6fc1bcce8959e87afda97d1b1d"
    },
    "results/runs/M_banking77_n16_s1.json": {
      "bytes": 29476,
      "sha256": "96940c8b9ee071295d837453eda70fc4b7f6b0a6a918589abd1097b3d1fd010a"
    },
    "results/runs/M_banking77_n16_s2.json": {
      "bytes": 26066,
      "sha256": "8f0aedf3896feb93bde90bd5a071772ccbda8df228c95b0ec5ad64d76a5c37c8"
    },
    "results/runs/M_banking77_n16_s3.json": {
      "bytes": 28981,
      "sha256": "a4bf9493d6091fd16eea01896500382c8a8c066bbd92dabb4b3e38a02bc25d2d"
    },
    "results/runs/M_banking77_n16_s4.json": {
      "bytes": 28956,
      "sha256": "e02a0536e562f07a72996fa820672ea7ace277a90b5c168edb1ecddc47ab2ce1"
    },
    "results/runs/M_banking77_n16_s5.json": {
      "bytes": 23894,
      "sha256": "1416ffd8beaa05f6a3ebcc24f9a95109d1d0312d6cf5a0b273ecb4cf92e49115"
    },
    "results/runs/M_banking77_n256_s1.json": {
      "bytes": 33987,
      "sha256": "e79558b8bde0e0f7292eb48453915dd5c3c624f8d7c61f5d92ac8b3e58861868"
    },
    "results/runs/M_banking77_n256_s2.json": {
      "bytes": 31014,
      "sha256": "355ecbebfaa475f094b14d91e276c98a2faf3e16b4ef729e9a0cd90bb8cb26b2"
    },
    "results/runs/M_banking77_n256_s3.json": {
      "bytes": 33460,
      "sha256": "ffbb314d095445689e2c5407de7028e56d0e7e1d4eafe334861c1474dbc0a814"
    },
    "results/runs/M_banking77_n256_s4.json": {
      "bytes": 29695,
      "sha256": "a8d3783a37fda514fa3bff908b29a24bf28d778b6b613e36e280aec1e4977f85"
    },
    "results/runs/M_banking77_n256_s5.json": {
      "bytes": 28724,
      "sha256": "23b32e3b29793d78484677f03208b6dd75ba8cf9b8e48b7042857fd076272cc5"
    },
    "results/runs/M_trec_n16_s1.json": {
      "bytes": 29372,
      "sha256": "3e60389a2c59f427fb94bf6be364221af16d0a666729ca2feeadad600a159234"
    },
    "results/runs/M_trec_n16_s2.json": {
      "bytes": 25924,
      "sha256": "118628d2288b2570cf9d448b9938285b3eb32472ffb0cce0fbc4854b6390293b"
    },
    "results/runs/M_trec_n16_s3.json": {
      "bytes": 24164,
      "sha256": "e372557121adc365f9d6ce109700a48cf781aa9a0339b9e9992a5012ee592890"
    },
    "results/runs/M_trec_n16_s4.json": {
      "bytes": 31181,
      "sha256": "63b1096395e14373965aca12026e1591ac4049148c3e63e8ec389cdfe51e1075"
    },
    "results/runs/M_trec_n16_s5.json": {
      "bytes": 24439,
      "sha256": "fd33d5ccdca3adc94b43861e52f5126f00fc8c5d9ea4b706ee7106a9b71dc31c"
    },
    "results/runs/M_trec_n256_s1.json": {
      "bytes": 29507,
      "sha256": "6df4ef9f3ee20b7896498b582c78860fe04d7e94428b522c2b9f05910a45c234"
    },
    "results/runs/M_trec_n256_s2.json": {
      "bytes": 25126,
      "sha256": "ed71925250ea9c4dfe2e04676a52e39a66a7a8bc672d06f218e12b87bbadfdea"
    },
    "results/runs/M_trec_n256_s3.json": {
      "bytes": 25396,
      "sha256": "a214eeb6b6e533cb0161632abc06724279aa6a458789f34eb9a9a4682a539c38"
    },
    "results/runs/M_trec_n256_s4.json": {
      "bytes": 34125,
      "sha256": "34d4565b474333ad096e82bf2ab05aec259843e4a2d478243bfc3de9e3283ba6"
    },
    "results/runs/M_trec_n256_s5.json": {
      "bytes": 27186,
      "sha256": "e037622fd914d13c9a427613f900d86e8caad80ecd990ba2908ce2adf8336941"
    },
    "results/runs/R1_banking77_ebs_n16_K4_s1.json": {
      "bytes": 68319,
      "sha256": "1ce2212510be40a29b5990943971aa8dc00478825268ae3cebf328e56c81d1f6"
    },
    "results/runs/R1_banking77_ebs_n16_K4_s2.json": {
      "bytes": 75468,
      "sha256": "4c53eedf05f783b3e673cf78773cd6ad494b80c6e55d2d39e528e790e2d69b38"
    },
    "results/runs/R1_banking77_ebs_n16_K4_s3.json": {
      "bytes": 77625,
      "sha256": "e3d77f9b4938f1945c0dd5c6dada9c9dc03bd9d5c2e5d91bd21009f61e3fe2fe"
    },
    "results/runs/R1_banking77_ebs_n64_K4_s1.json": {
      "bytes": 80199,
      "sha256": "6c2517e8686c22997737be8a2d267c82851656b4c786de832d2b13c079643813"
    },
    "results/runs/R1_banking77_ebs_n64_K4_s2.json": {
      "bytes": 81754,
      "sha256": "57d8cad01461f0fa01f81d7c90a6b65820186285429f45931905a8dc39af3b43"
    },
    "results/runs/R1_banking77_ebs_n64_K4_s3.json": {
      "bytes": 102559,
      "sha256": "1498521f88aee93fd1c5a7cfe51a35ecb00757b4a13f6a6ebf4e28f8e3bd0b00"
    },
    "results/runs/R1_banking77_ebsrm_B256_s1.json": {
      "bytes": 127589,
      "sha256": "c5a54f9eddad75e648942e51b880cba6072095c53854babcaba4900a280ef70b"
    },
    "results/runs/R1_banking77_ebsrm_B256_s2.json": {
      "bytes": 101188,
      "sha256": "cf1866e3d283ad61d7c44121b26b3b23b791a15cbf757bba4fe6b844d1052c07"
    },
    "results/runs/R1_banking77_ebsrm_B256_s3.json": {
      "bytes": 104898,
      "sha256": "40b78b344d47acfd3ed258101c6dabbb5881f6c54e0583fd4ef1177542a4f9d8"
    },
    "results/runs/R1_banking77_eprocess_n16_K4_s1.json": {
      "bytes": 71748,
      "sha256": "0d603f6022112bc4dcd97f78dbc0c14562f7b83975a0b6ba1682929523a86af3"
    },
    "results/runs/R1_banking77_eprocess_n16_K4_s2.json": {
      "bytes": 74954,
      "sha256": "d804d7eb0bf9be36f4be1e519c1a45c0d971938caa733cbaac5cd725a74af8dd"
    },
    "results/runs/R1_banking77_eprocess_n16_K4_s3.json": {
      "bytes": 73206,
      "sha256": "57aea33170ebeb0a01ce448fe10a9c7048c80b4b75a98bbb873d8e2e7626fd53"
    },
    "results/runs/R1_banking77_eprocess_n64_K4_s1.json": {
      "bytes": 81944,
      "sha256": "48f106a1aa6b8f5acfbb97a2c41c1c34cada737531f06c469d54abd211388a65"
    },
    "results/runs/R1_banking77_eprocess_n64_K4_s2.json": {
      "bytes": 81507,
      "sha256": "41b2b7393359cbfac15c837969cb1c3e431550fbf7571e1f7cef720fe6b9323f"
    },
    "results/runs/R1_banking77_eprocess_n64_K4_s3.json": {
      "bytes": 76506,
      "sha256": "1132b01f83c7c9649f693b02be573e8c06c723985744678229dbdecff00251df"
    },
    "results/runs/R1_banking77_greedy_n128_K4_s1.json": {
      "bytes": 124332,
      "sha256": "279a9b1bca40b5e36749f4e1eb74bc37ca40d424aca7fd33fb5c0fb5d25a6a47"
    },
    "results/runs/R1_banking77_greedy_n128_K4_s2.json": {
      "bytes": 69193,
      "sha256": "247f1dec79e319909776232fba92b6ca5b868e9f9d6f363a3ae204bdca9083de"
    },
    "results/runs/R1_banking77_greedy_n128_K4_s3.json": {
      "bytes": 80765,
      "sha256": "fb31e5a340020f8499d69d207de499a79c1a250cd51c2ff145691965e98f9a66"
    },
    "results/runs/R1_banking77_greedy_n16_K4_s1.json": {
      "bytes": 74107,
      "sha256": "e911b67597a9f32fb5012b5842509dc9dfb2de9bf6cd1c09d91ed824e8046607"
    },
    "results/runs/R1_banking77_greedy_n16_K4_s2.json": {
      "bytes": 75505,
      "sha256": "b02f588dffbd297c972c8464e503ce0217d88073e9beb690ee33a9a9adcd8682"
    },
    "results/runs/R1_banking77_greedy_n16_K4_s3.json": {
      "bytes": 78174,
      "sha256": "e378f9653b99a48550f1b83e70ee050baa1bc06f2a328caddf32ec8d24107bbb"
    },
    "results/runs/R1_banking77_greedy_n256_K4_s1.json": {
      "bytes": 99438,
      "sha256": "a4acf70d2639bbabdf4c0e52e41b5ac07a7f562229fad6544114518327366b34"
    },
    "results/runs/R1_banking77_greedy_n256_K4_s2.json": {
      "bytes": 94930,
      "sha256": "d43d9231753bc18f2883c56ee026a21184b797238105d7737fbc4be8d5b3f142"
    },
    "results/runs/R1_banking77_greedy_n256_K4_s3.json": {
      "bytes": 93101,
      "sha256": "4d59da026cdaf85ab9f86f99dc4ff8bb479658cb3b3c86e25f1825a05bc9f454"
    },
    "results/runs/R1_banking77_greedy_n32_K4_s1.json": {
      "bytes": 78828,
      "sha256": "4e84c8496a5d6f95f2861c1dfb0882af2622a02ca75db35328f3316ac6c8d65e"
    },
    "results/runs/R1_banking77_greedy_n32_K4_s2.json": {
      "bytes": 69214,
      "sha256": "bcecb3570fc18155b1c76e35e3f1479fbcc3911f4b0dd42bbe1f62c8e50035a2"
    },
    "results/runs/R1_banking77_greedy_n32_K4_s3.json": {
      "bytes": 97043,
      "sha256": "4378fb9207d2f7f1e58eeaddb79d89530e9da2df8a16086c221de51dbc4da63b"
    },
    "results/runs/R1_banking77_greedy_n64_K4_s1.json": {
      "bytes": 78540,
      "sha256": "5ccfc3f809c9aea8b2e023323e023baecfbe6de0064896ffc736bd52c9d728e7"
    },
    "results/runs/R1_banking77_greedy_n64_K4_s2.json": {
      "bytes": 70036,
      "sha256": "f962f2b5cbac6edc2c7a282ab49bd6eb4c059ae994f265f84dcd21ee5f7a14a2"
    },
    "results/runs/R1_banking77_greedy_n64_K4_s3.json": {
      "bytes": 93572,
      "sha256": "cf56deb8e41d4afcd6f733a3b5282eb9ddd572fdbf369cc1610cec90150d9ded"
    },
    "results/runs/R1_banking77_mcnemar_n16_K4_s1.json": {
      "bytes": 71730,
      "sha256": "25a9df4f85bd9c1f20886ec2676b7230aea7265b37e8e6d222ba115d1a6b42c3"
    },
    "results/runs/R1_banking77_mcnemar_n16_K4_s2.json": {
      "bytes": 77066,
      "sha256": "771be9d141b38bcd8b1ba76867b4931cf1e1708f4a6b5b8431e9dbc07f3c692d"
    },
    "results/runs/R1_banking77_mcnemar_n16_K4_s3.json": {
      "bytes": 75082,
      "sha256": "33e9751631959b1e816c11e08d6cd824e4d04aaa5d553206058c641d1920bf41"
    },
    "results/runs/R1_banking77_mcnemar_n64_K4_s1.json": {
      "bytes": 81459,
      "sha256": "a3d38b5a37b53f95706029f0d5bf8318ca7b8a62b7adaddb2a2ef343515c0d68"
    },
    "results/runs/R1_banking77_mcnemar_n64_K4_s2.json": {
      "bytes": 76346,
      "sha256": "378f251987e81172a4b67759921ebe0eaa1b7c7ea3d1a6ac6e9897ab67fa1d7c"
    },
    "results/runs/R1_banking77_mcnemar_n64_K4_s3.json": {
      "bytes": 76415,
      "sha256": "b1c055496e749e1c401de24b4182df71e28dcfb12e203655422d4abe04cf9f1b"
    },
    "results/runs/R1_banking77_oracle_s1.json": {
      "bytes": 146636,
      "sha256": "f7e18113fac4a0492d1ec5029e8b7f598ff951171931708d31dfc454cc788fb7"
    },
    "results/runs/R1_trec_ebs_n16_K4_s1.json": {
      "bytes": 92391,
      "sha256": "0afbd83fee2e888963435574cc7e8c10683c6d915e0e56c81e2f1af5b1c50347"
    },
    "results/runs/R1_trec_ebs_n16_K4_s2.json": {
      "bytes": 96176,
      "sha256": "8d251023fca1169c41b2e6eb1251e2378873a9c4f08b3c82ef4a2e4e287082d0"
    },
    "results/runs/R1_trec_ebs_n16_K4_s3.json": {
      "bytes": 78943,
      "sha256": "65392052ab3515883845a34be16081b3fec22ffdfe21beafe2470a85633ea69b"
    },
    "results/runs/R1_trec_ebs_n64_K4_s1.json": {
      "bytes": 100738,
      "sha256": "5e6cad4f0e15c711451fc3dde670e35663979609243172088a7ba2fa35121ed4"
    },
    "results/runs/R1_trec_ebs_n64_K4_s2.json": {
      "bytes": 89796,
      "sha256": "dba8b7df9588e5e1e0d61be0f11daa24f2cad1f3076a444d5d3ec7f22c53e3c6"
    },
    "results/runs/R1_trec_ebs_n64_K4_s3.json": {
      "bytes": 101396,
      "sha256": "0671d3ef3f7d7af61533353f0fade0460de45cd2c96640b3f8c421e3e3df57f9"
    },
    "results/runs/R1_trec_ebsrm_B256_s1.json": {
      "bytes": 143049,
      "sha256": "976bbc5c01f81de9374366e58531473bd4905d23f598baa38253832b585dba26"
    },
    "results/runs/R1_trec_ebsrm_B256_s2.json": {
      "bytes": 127016,
      "sha256": "ed07003657ae5c0f29bf65724c2f04d56fa03c5311965b565bb48b45230f84dd"
    },
    "results/runs/R1_trec_ebsrm_B256_s3.json": {
      "bytes": 115205,
      "sha256": "1f1b47485bcc8ce601cd5e25f1704e40510ead80d7835a91025e1e795419e6a6"
    },
    "results/runs/R1_trec_eprocess_n16_K4_s1.json": {
      "bytes": 87869,
      "sha256": "a8a477cb40f6c12ba5ece9e2e6747b722006334ca0067aff1e1c20f41dc74cbc"
    },
    "results/runs/R1_trec_eprocess_n16_K4_s2.json": {
      "bytes": 80609,
      "sha256": "2999e00af6f2698a1dfe3038100c0a306f76c07075521c6198df41aa86f99f15"
    },
    "results/runs/R1_trec_eprocess_n16_K4_s3.json": {
      "bytes": 81607,
      "sha256": "88dd5ad6b48e83d5e9ad4320c1ee39ee7dc0e963614c8a569990271299bacab5"
    },
    "results/runs/R1_trec_eprocess_n64_K4_s1.json": {
      "bytes": 100555,
      "sha256": "45d4e443ba33211722661dc6ebcca1e3ef4555a608aaf535a3068dcd3fafb028"
    },
    "results/runs/R1_trec_eprocess_n64_K4_s2.json": {
      "bytes": 84175,
      "sha256": "f100c6818075f87dd45e7f7154973b63d226d714c722ef879ed48fce89128dbc"
    },
    "results/runs/R1_trec_eprocess_n64_K4_s3.json": {
      "bytes": 99120,
      "sha256": "5f03c3f7b2516795d8c5ed61b277c002fff91fd5ddddb05306cfffba0de98581"
    },
    "results/runs/R1_trec_greedy_n128_K4_s1.json": {
      "bytes": 97585,
      "sha256": "10bf07b3ac59db4018df6d65289bc1ee7b3113875fd87972102908f6457d2b88"
    },
    "results/runs/R1_trec_greedy_n128_K4_s2.json": {
      "bytes": 98089,
      "sha256": "366121205dadba7bb616bf3e0fc834eb7475d47a931b9da0f44f137cfb7b7c6a"
    },
    "results/runs/R1_trec_greedy_n128_K4_s3.json": {
      "bytes": 106953,
      "sha256": "c86a5de1db42bf37ad8d92109f96dcde795c38cbee25d7565187d4da9d22d1d8"
    },
    "results/runs/R1_trec_greedy_n16_K4_s1.json": {
      "bytes": 78455,
      "sha256": "dfcc7837545af4281103e7971c013833a731ff331ba9d5a50ba67960021fb281"
    },
    "results/runs/R1_trec_greedy_n16_K4_s2.json": {
      "bytes": 102875,
      "sha256": "ea733ced041f4d88386fdf3734eeb4aba2156584e57632659ede27e2bc73e38d"
    },
    "results/runs/R1_trec_greedy_n16_K4_s3.json": {
      "bytes": 90858,
      "sha256": "ad58d44d60b7c37ddd0a6a50d7e17a1e64320c955beeb61cf7a35eaa5d399f9b"
    },
    "results/runs/R1_trec_greedy_n256_K4_s1.json": {
      "bytes": 120365,
      "sha256": "614c1865814577f4b32d63cf5ea2673d10a186a53793f61867bec0c772231a0a"
    },
    "results/runs/R1_trec_greedy_n256_K4_s2.json": {
      "bytes": 123097,
      "sha256": "852ef1d73125178d09cb0d519a60c4657a189be537471863546ec045176a65f0"
    },
    "results/runs/R1_trec_greedy_n256_K4_s3.json": {
      "bytes": 116255,
      "sha256": "8c80be800971d9add9540de93811f64a065dcbf00fbb256fbe7d7925611cea49"
    },
    "results/runs/R1_trec_greedy_n32_K4_s1.json": {
      "bytes": 90481,
      "sha256": "8ed4bfd0833a309928019918dd7510f1ffc292b4deb55f71d9f6f309c6a61f22"
    },
    "results/runs/R1_trec_greedy_n32_K4_s2.json": {
      "bytes": 95725,
      "sha256": "334f3a6003ffdc7d30d0a1450a033ca25691001db4692485f4396fec68700ab8"
    },
    "results/runs/R1_trec_greedy_n32_K4_s3.json": {
      "bytes": 76279,
      "sha256": "9d95d1fe9281687cc1cb66db2ecc89e00fed68fb8a8f9806df928ff461b7354b"
    },
    "results/runs/R1_trec_greedy_n64_K1_s1.json": {
      "bytes": 51379,
      "sha256": "30b2f983b4e3c4e1f9b6eaaa4757067ac2bb009058e6893511939246d5a77914"
    },
    "results/runs/R1_trec_greedy_n64_K1_s2.json": {
      "bytes": 49437,
      "sha256": "bbafb0ba7a771b2380344860a4ec48c6fa2f31e355c33246c9037a25a23b6856"
    },
    "results/runs/R1_trec_greedy_n64_K1_s3.json": {
      "bytes": 50946,
      "sha256": "20c22b5b9fbd369d1a85662caa03c588b7905c82b8af6332846d8559af9f5b96"
    },
    "results/runs/R1_trec_greedy_n64_K2_s1.json": {
      "bytes": 59106,
      "sha256": "37b832dcc64f30aafc5509e6de5c69749d7455018635c5861f41e9040c22df67"
    },
    "results/runs/R1_trec_greedy_n64_K2_s2.json": {
      "bytes": 59099,
      "sha256": "77306daa11fa070459c0d9f7365c14655a3f134fdd153d1c86dbd2ae8bac393a"
    },
    "results/runs/R1_trec_greedy_n64_K2_s3.json": {
      "bytes": 66355,
      "sha256": "8ebb4ff3bfd83738cceb29f6edc930eb820aab143d926ee820b794eb8305379d"
    },
    "results/runs/R1_trec_greedy_n64_K4_s1.json": {
      "bytes": 107311,
      "sha256": "9124d2145b07198cecedabd1e55f80b6e95d6c6eafbe4b715a097ad89a9df4eb"
    },
    "results/runs/R1_trec_greedy_n64_K4_s2.json": {
      "bytes": 80534,
      "sha256": "03d594e3dd53585ba9e2fcc0a5c8397b1bc0b30d22c82895f5f2d4f837887cf6"
    },
    "results/runs/R1_trec_greedy_n64_K4_s3.json": {
      "bytes": 101747,
      "sha256": "4e1d285b15f82ca4a90e8935318d9624398b74fd00702b9bade0c0061f9da967"
    },
    "results/runs/R1_trec_greedy_n64_K8_s1.json": {
      "bytes": 159456,
      "sha256": "7ed99152adf39982659cf19cbc28ce2f6fe0db94dc209c82aed31245ecc315a4"
    },
    "results/runs/R1_trec_greedy_n64_K8_s2.json": {
      "bytes": 168412,
      "sha256": "11fae8a2c40f59bfb101cd6b943f39dbcedb013c2f0ecdd082b56e762b7e52ff"
    },
    "results/runs/R1_trec_greedy_n64_K8_s3.json": {
      "bytes": 156191,
      "sha256": "1d25e5b489680fe21813ecd9bf775811a65f9d48daf4d8bbe2588acf642c7352"
    },
    "results/runs/R1_trec_mcnemar_n16_K4_s1.json": {
      "bytes": 85950,
      "sha256": "9eba1a7419ce283c47caa317f18234a1389be214aacd96fa093dc61d40a9dc20"
    },
    "results/runs/R1_trec_mcnemar_n16_K4_s2.json": {
      "bytes": 80585,
      "sha256": "8a110f22ace4fff23d7c09abc60bece174cc51b4704132d80839f0b88fb2c05d"
    },
    "results/runs/R1_trec_mcnemar_n16_K4_s3.json": {
      "bytes": 85329,
      "sha256": "02e3d3d5ae5b438f4211524cf323fe9a48fb0afd12fdbbd3a169a4be2742216b"
    },
    "results/runs/R1_trec_mcnemar_n64_K4_s1.json": {
      "bytes": 94284,
      "sha256": "4aa50c1f121fe0106298584ba086cd82edcf138f9198d5b94c076eb1d1eefb0b"
    },
    "results/runs/R1_trec_mcnemar_n64_K4_s2.json": {
      "bytes": 100968,
      "sha256": "c41131a653985efda826b15e241b9c4ecd45b865d0fdd1acc827fd7455f744fa"
    },
    "results/runs/R1_trec_mcnemar_n64_K4_s3.json": {
      "bytes": 99196,
      "sha256": "4fc6de9323e58e5fce62a4ed6ed4e4cad242a4ab2230e77d4c57a87686a2b37f"
    },
    "results/runs/R1_trec_oracle_s1.json": {
      "bytes": 159486,
      "sha256": "0ca21e1478323a9b553591c3725fa494c5dac93529e7b10bd8425e9e7edc14bb"
    },
    "results/runs/R2_banking77_ebs_n16_K4_s1.json": {
      "bytes": 65520,
      "sha256": "677cb8b80f34a528b83c92baa168ff1328358ef6379f148d9b7ec11a2b2fd095"
    },
    "results/runs/R2_banking77_ebs_n16_K4_s2.json": {
      "bytes": 73847,
      "sha256": "6aa2a8e5d8e11567b5ffe290b5f5f5f6df38d78667ed93fe8b66995ebb590aca"
    },
    "results/runs/R2_banking77_ebs_n16_K4_s3.json": {
      "bytes": 72307,
      "sha256": "97f566f0342b008472523a4525b3414dc30a8538cfecdc46a96913459404217a"
    },
    "results/runs/R2_banking77_ebs_n64_K4_s1.json": {
      "bytes": 76135,
      "sha256": "f5b921d8098b00f739480d53e4ba7491f2406d220b4402c8177add8d82ff5a54"
    },
    "results/runs/R2_banking77_ebs_n64_K4_s2.json": {
      "bytes": 78834,
      "sha256": "e32298bb79acaedad2df76e922bc73033d8cbe75f199df2e03ac5c3144b26ad2"
    },
    "results/runs/R2_banking77_ebs_n64_K4_s3.json": {
      "bytes": 74976,
      "sha256": "1bd8d98c70694a05d73b0119ee2e762b17c70ed986963f3b9c1d5cab6594aefe"
    },
    "results/runs/R2_banking77_ebsrm_B256_s1.json": {
      "bytes": 62565,
      "sha256": "ac871043869ab6c72c51e9e46cbe05dd4796ac0403500e1a2640e493b209867d"
    },
    "results/runs/R2_banking77_ebsrm_B256_s2.json": {
      "bytes": 60169,
      "sha256": "00e34930fbe8dffe37581d0c9061f840f6557a4f6060ff52ca390d1751af3ab9"
    },
    "results/runs/R2_banking77_ebsrm_B256_s3.json": {
      "bytes": 61945,
      "sha256": "6fd2f72f1f357de3e72c63492735e43725cab7e48153a7ae41f359bd16a54402"
    },
    "results/runs/R2_banking77_eprocess_n64_K4_s1.json": {
      "bytes": 71306,
      "sha256": "9f7c7f6539f7f5d5f39b2002f3eeb30c675e4e192dbc20b45ae63557b4e114f9"
    },
    "results/runs/R2_banking77_eprocess_n64_K4_s2.json": {
      "bytes": 72019,
      "sha256": "f72dedcb2f2adac7cd73225546888e3d50f5ebcc813be68a65dfde92e4e8cb44"
    },
    "results/runs/R2_banking77_eprocess_n64_K4_s3.json": {
      "bytes": 71006,
      "sha256": "9c63664422ea2e2363e22fc5d3a8fab18057059f1bf3725277a87c0249e43d5c"
    },
    "results/runs/R2_banking77_greedy_n16_K4_s1.json": {
      "bytes": 65709,
      "sha256": "e098b6d9dcb64583c42086eec99abe80bda07d5400c410abde079943d40a1fc5"
    },
    "results/runs/R2_banking77_greedy_n16_K4_s2.json": {
      "bytes": 73516,
      "sha256": "51d307add9d7d7d588f92072b685b61263263357f26540c2c7fdf49a76884e17"
    },
    "results/runs/R2_banking77_greedy_n16_K4_s3.json": {
      "bytes": 72609,
      "sha256": "bb48339ac5281c4603a1b9e36a864676c1b17d7368617984a87b510016fc2f64"
    },
    "results/runs/R2_banking77_greedy_n256_K4_s1.json": {
      "bytes": 99804,
      "sha256": "0c6d5caa936a494b64078f42b9b29d01e7dc1d859230caa81948330aedaee97f"
    },
    "results/runs/R2_banking77_greedy_n256_K4_s2.json": {
      "bytes": 102008,
      "sha256": "948a4aa528f2eb86d8093e0aed38267242ccb920e03208e2504a2785efe76d87"
    },
    "results/runs/R2_banking77_greedy_n256_K4_s3.json": {
      "bytes": 106610,
      "sha256": "bd33c4f037fba104b5ddb8753e2c5afb7f477bcaf2014a6a21b1588ffe299a55"
    },
    "results/runs/R2_banking77_greedy_n64_K4_s1.json": {
      "bytes": 85080,
      "sha256": "3b8e860dbbb84eef632a314be72f6f017ff7534a29d6b84ff773a94c29951cc5"
    },
    "results/runs/R2_banking77_greedy_n64_K4_s2.json": {
      "bytes": 82730,
      "sha256": "e8b3c51bf5a0057b75c7aba8062294b80b97e03189b7f4ecfeab5f8b1cf96515"
    },
    "results/runs/R2_banking77_greedy_n64_K4_s3.json": {
      "bytes": 76490,
      "sha256": "c3529701dd5c87653bcc0b1d0442bafc0e5b71eac103d928c86d48be1108c9d0"
    },
    "results/runs/R2_banking77_mcnemar_n16_K4_s1.json": {
      "bytes": 65619,
      "sha256": "7d236121c208319c7c6033af4ee03a68ae377bbeea4e3b9d4f43811f52e55b0a"
    },
    "results/runs/R2_banking77_mcnemar_n16_K4_s2.json": {
      "bytes": 65636,
      "sha256": "e064ed186e85b34ac2b2b58fba4d2b548c9775328dda071a8ea8a424b4e0932d"
    },
    "results/runs/R2_banking77_mcnemar_n16_K4_s3.json": {
      "bytes": 64698,
      "sha256": "53c569b6886587528e470b3ae0fd75a673e9d5287b19c66ce125e8e8561cc34a"
    },
    "results/runs/R2_banking77_mcnemar_n64_K4_s1.json": {
      "bytes": 73671,
      "sha256": "6da46f7510cfe9aed3778f43c760cc8eefc23fb9b968e6210d68d5a9aa98f98b"
    },
    "results/runs/R2_banking77_mcnemar_n64_K4_s2.json": {
      "bytes": 72162,
      "sha256": "03098bc8a0170bd8184a164c9b058f660fac7eecdd32dfdc0112835ce4c7015d"
    },
    "results/runs/R2_banking77_mcnemar_n64_K4_s3.json": {
      "bytes": 71374,
      "sha256": "16c671c345ed8afff55fdabb756df4db8832896bb2b8fd35a6a351bb22954ee6"
    },
    "results/runs/R2_banking77_oracle_s1.json": {
      "bytes": 115536,
      "sha256": "a445baa3857feaeb00463a3aee1210855cd76e400afed60c883017d7af624ee9"
    },
    "results/runs/R2_banking77_oracle_s2.json": {
      "bytes": 117067,
      "sha256": "f70772f61b07ef64e2a7d44dad1293b96e483c49d43a8516782c931f9f60f4c1"
    },
    "results/runs/R2_trec_ebs_n16_K4_s1.json": {
      "bytes": 75525,
      "sha256": "f8dfcae21d5421d9bf1ad672d54138666aedd512612c6a7f99799aec77ef08d1"
    },
    "results/runs/R2_trec_ebs_n16_K4_s2.json": {
      "bytes": 75081,
      "sha256": "50df9fc6ce50993a4116b126603e26e2351961fca2bb0c4d880f61a8361dacd6"
    },
    "results/runs/R2_trec_ebs_n16_K4_s3.json": {
      "bytes": 82045,
      "sha256": "24428ea84b74437497e043abff1e6a1951ff1abb1208786a98f1989eba53d086"
    },
    "results/runs/R2_trec_ebs_n64_K4_s1.json": {
      "bytes": 94768,
      "sha256": "d503661cb6a91cf1481575d71668c593c9199e3eab8eba6197e1a9791b5b2b62"
    },
    "results/runs/R2_trec_ebs_n64_K4_s2.json": {
      "bytes": 86327,
      "sha256": "79aa7ea0d8da1b7f69d620530dbce8d0e9295870e85fa2be42d9c8ced0867b2e"
    },
    "results/runs/R2_trec_ebs_n64_K4_s3.json": {
      "bytes": 82913,
      "sha256": "dd19dfbb50ed874206bf739100da8b5fb173ef8026a6c7f9832b4268989caf63"
    },
    "results/runs/R2_trec_ebsrm_B256_s1.json": {
      "bytes": 67357,
      "sha256": "f2d21d4a90836085b99947abac6d188c05422986e6a728e19b029aa02c90f043"
    },
    "results/runs/R2_trec_ebsrm_B256_s2.json": {
      "bytes": 67590,
      "sha256": "ac7acc56d29a586e503c7dd3ad58f7d23c2a0ad9565817ce9902934ac39fbd28"
    },
    "results/runs/R2_trec_ebsrm_B256_s3.json": {
      "bytes": 66303,
      "sha256": "67628b99d8cd198e153bf016fe56ef74300012264e2d463c8ec7a21eb6b775fa"
    },
    "results/runs/R2_trec_eprocess_n64_K4_s1.json": {
      "bytes": 81581,
      "sha256": "36a0bea0f4113d182677c34ccdd68996015dc611a1ae5cc2344272826c2d8ca6"
    },
    "results/runs/R2_trec_eprocess_n64_K4_s2.json": {
      "bytes": 74037,
      "sha256": "e679f4be6c6e9804d1ca0e73830beb00d856b4612c76c66c123a6d01074bdcf1"
    },
    "results/runs/R2_trec_eprocess_n64_K4_s3.json": {
      "bytes": 75067,
      "sha256": "cc88625061ecf29212e6dda38f5cbc14802266ca92a55ec1a1d7ad4f4200e592"
    },
    "results/runs/R2_trec_greedy_n128_K4_s1.json": {
      "bytes": 115311,
      "sha256": "752ba612c2bf2ff62f2c904a61ec0b57036266a833d24f31bee9c03885494567"
    },
    "results/runs/R2_trec_greedy_n128_K4_s2.json": {
      "bytes": 97591,
      "sha256": "bdc23512102f4e27ff044e14420b4f70cfc5bfa033da25d9ce9e1e692fe15cb1"
    },
    "results/runs/R2_trec_greedy_n128_K4_s3.json": {
      "bytes": 92775,
      "sha256": "c15d3451ce339d7a5cebf484c0d1245eff212888de336fc73b4424e73ab26c6b"
    },
    "results/runs/R2_trec_greedy_n16_K4_s1.json": {
      "bytes": 77727,
      "sha256": "450297c2d0853c56dfed50ec1b36e7f93608250a09b2cbc971bc30dcdd19372d"
    },
    "results/runs/R2_trec_greedy_n16_K4_s2.json": {
      "bytes": 76190,
      "sha256": "857a1f3f426b3efe56ca24ca5b39ad0a6dd9c6c1aeda4a6f439e4422b065fd58"
    },
    "results/runs/R2_trec_greedy_n16_K4_s3.json": {
      "bytes": 74515,
      "sha256": "da7272368069c1e5f57a50caf35df3cd3b00a869c8db00d343c7e294509cb236"
    },
    "results/runs/R2_trec_greedy_n256_K4_s1.json": {
      "bytes": 111374,
      "sha256": "66f103d3d82a45a755f345c32ac6b4bcab4347700b13d48df17bd45e02418d52"
    },
    "results/runs/R2_trec_greedy_n256_K4_s2.json": {
      "bytes": 118233,
      "sha256": "1aa161b8763bcf87fe01e470191fe4513cf9fb029438f0276ccbddac5a0da7af"
    },
    "results/runs/R2_trec_greedy_n256_K4_s3.json": {
      "bytes": 113341,
      "sha256": "e214e6c56f35d65e930fb10ac6e429638a08e5aa3f461f2c041751a0dbab6548"
    },
    "results/runs/R2_trec_greedy_n32_K4_s1.json": {
      "bytes": 76958,
      "sha256": "510b63d8d94237d1cbeaf57f1ad3b4d51b69fb9bf4b62a9b787417db79fb4f8a"
    },
    "results/runs/R2_trec_greedy_n32_K4_s2.json": {
      "bytes": 83748,
      "sha256": "e51cff4b37f6c40f82a688fcd2a790d4f0e440823c979e17f95c32daf26e34d5"
    },
    "results/runs/R2_trec_greedy_n32_K4_s3.json": {
      "bytes": 79596,
      "sha256": "54cf6ad086aa2793a4bca361c8c2e334eab32c282008d7c90567969ebf287411"
    },
    "results/runs/R2_trec_greedy_n64_K4_s1.json": {
      "bytes": 95661,
      "sha256": "a083f230b05b7d25858b16de635591f5f79baccb17a0f95562b561cb71f5454f"
    },
    "results/runs/R2_trec_greedy_n64_K4_s2.json": {
      "bytes": 86011,
      "sha256": "c83ce77f8420ee9b09c8008762729ff49b57ff09cc8cfad06ff3a1bacd4f826c"
    },
    "results/runs/R2_trec_greedy_n64_K4_s3.json": {
      "bytes": 91919,
      "sha256": "e4316843adb05b7c6668a98303d1fdc086fbd8be353ff0e630ff0906f99e7389"
    },
    "results/runs/R2_trec_mcnemar_n16_K4_s1.json": {
      "bytes": 67028,
      "sha256": "bf52864e19da67ca868f4f8263da952dafcf6c6cbbd5f1cf88040d3f0cfd6e25"
    },
    "results/runs/R2_trec_mcnemar_n16_K4_s2.json": {
      "bytes": 71002,
      "sha256": "8cab68bbeb7262e1ddcdfddd1801626e56bc9cf1342adef3a419d950337e7eb2"
    },
    "results/runs/R2_trec_mcnemar_n16_K4_s3.json": {
      "bytes": 68334,
      "sha256": "cb2a1692d95b09db191b43e0ab767e9456efbd62a5745ccc99e8b0a884c50828"
    },
    "results/runs/R2_trec_mcnemar_n64_K4_s1.json": {
      "bytes": 86460,
      "sha256": "0484543ee6ffda36704d5e9dc0f1e9be362cb4d4cccc296ff4a566e51ae11711"
    },
    "results/runs/R2_trec_mcnemar_n64_K4_s2.json": {
      "bytes": 80373,
      "sha256": "41bd5f6817e9482d5bb313a3902800d80142ee4a224c72fa2d64057bed4e520b"
    },
    "results/runs/R2_trec_mcnemar_n64_K4_s3.json": {
      "bytes": 82883,
      "sha256": "11346cc743061aa8cf8005991a657cb73cf2ab7746927408bcb27bb26fd46c44"
    },
    "results/runs/R2_trec_oracle_s1.json": {
      "bytes": 124750,
      "sha256": "08698545649e9d527b7af33b913e9c2826d09f9cf183e2f12cfaf774c86385c5"
    },
    "results/runs/R2_trec_oracle_s2.json": {
      "bytes": 129617,
      "sha256": "227b19bd9e20d40cb781ab7915abaae62c0301c2a0241181327f8278b778b2c7"
    },
    "results/runs/R3_gsm8k_ebs_n16_K4_s1.json": {
      "bytes": 86062,
      "sha256": "ea8a05bdeaf156a5f89fafa58bac69bfc82f2d832f6b1922b510811dd3f31028"
    },
    "results/runs/R3_gsm8k_ebs_n16_K4_s2.json": {
      "bytes": 108824,
      "sha256": "aa17c6797c597a38d88290021e6c9bc5de8f431b29d9b0adb7fbd6566237ab82"
    },
    "results/runs/R3_gsm8k_ebs_n16_K4_s3.json": {
      "bytes": 76471,
      "sha256": "f3bf3e0e77c41f5bd0750698d597e3fa1eb625431974d33fa352caadb67bf0f4"
    },
    "results/runs/R3_gsm8k_ebs_n64_K4_s1.json": {
      "bytes": 98084,
      "sha256": "513ff8a09dbe340a1c6fb61f6d9a8afe7c24f5e76e292f0c2b3dcfd18cd86a9d"
    },
    "results/runs/R3_gsm8k_ebs_n64_K4_s2.json": {
      "bytes": 93597,
      "sha256": "874191a64d0d58ee4e454a657650122a6b7a467b91ac284c875316040082461f"
    },
    "results/runs/R3_gsm8k_ebs_n64_K4_s3.json": {
      "bytes": 91510,
      "sha256": "66d946151059ac8057447041bb7ab808e2fa18629ba4091e89f2512e6666897c"
    },
    "results/runs/R3_gsm8k_ebsrm_B256_s1.json": {
      "bytes": 115677,
      "sha256": "12ea26fa3d574403071a5940a07238e014b51455c53aef420b10096c4c5945ad"
    },
    "results/runs/R3_gsm8k_ebsrm_B256_s2.json": {
      "bytes": 106332,
      "sha256": "fbd869c3b7358ca43654918e39c9719f7b8e8810816d201767038376630f59f2"
    },
    "results/runs/R3_gsm8k_ebsrm_B256_s3.json": {
      "bytes": 153679,
      "sha256": "8917060685f88ba1d89c5063e31e21a97a3955b8bc7ca10d032b4c52215e427b"
    },
    "results/runs/R3_gsm8k_greedy_n128_K4_s1.json": {
      "bytes": 110740,
      "sha256": "07176e0105789c5c36091ea687d94d695a60dfb4a2dd053e5863f1c15cde948e"
    },
    "results/runs/R3_gsm8k_greedy_n128_K4_s2.json": {
      "bytes": 99592,
      "sha256": "674b795fb3283221dc27194d057c771850ce597c42a08aacf935a905bf17caa1"
    },
    "results/runs/R3_gsm8k_greedy_n128_K4_s3.json": {
      "bytes": 91534,
      "sha256": "b365308a3e000e2e30f9cffac4403adff6bcb1e1d0e67946d8ca5dac3cea7a4d"
    },
    "results/runs/R3_gsm8k_greedy_n16_K4_s1.json": {
      "bytes": 88755,
      "sha256": "f1eae9952c36025f75ab6545f4717a0266e1474d19c4e30c3b9b0b1045f706ca"
    },
    "results/runs/R3_gsm8k_greedy_n16_K4_s2.json": {
      "bytes": 74516,
      "sha256": "bcbb133631f024ae22cd0c9f7b2de0c1263b6d791b29310552c76e195440a83c"
    },
    "results/runs/R3_gsm8k_greedy_n16_K4_s3.json": {
      "bytes": 91245,
      "sha256": "3a4e80b2e57790cd6aa69982baa9a4d9d00b52dc775112959f3d540923df21cb"
    },
    "results/runs/R3_gsm8k_greedy_n256_K4_s1.json": {
      "bytes": 121948,
      "sha256": "734c69a73a2774efb7a21b7f2a735c71e20d9a40df0d4ff80698f20194db3f99"
    },
    "results/runs/R3_gsm8k_greedy_n256_K4_s2.json": {
      "bytes": 129921,
      "sha256": "9cbd524f939617b5cecf95cdecd0272af788d5e44774f8edcdc8e38b2aeb6e9b"
    },
    "results/runs/R3_gsm8k_greedy_n256_K4_s3.json": {
      "bytes": 117488,
      "sha256": "83a13ed6165c1e443a4289400ae3e7535f067572f089c9d7f8c5b049bd948699"
    },
    "results/runs/R3_gsm8k_greedy_n32_K4_s1.json": {
      "bytes": 100942,
      "sha256": "8646be1549e24889e4cacd401166a456b8206f8546b01c028e549a533df6e4bc"
    },
    "results/runs/R3_gsm8k_greedy_n32_K4_s2.json": {
      "bytes": 99913,
      "sha256": "a2fddf0af70d5f563e548e597305c6ac57e3711948fded4ab0fcb57db0be6ad2"
    },
    "results/runs/R3_gsm8k_greedy_n32_K4_s3.json": {
      "bytes": 98650,
      "sha256": "98806e6f06e23248ac66aed3b7bb47c34ccd0fb150cdd161b36f15716767cd0a"
    },
    "results/runs/R3_gsm8k_greedy_n64_K4_s1.json": {
      "bytes": 96163,
      "sha256": "96db13674999fe9841c3fe8678ef1aa6e400fd8ff214b161a392e6c6185ced44"
    },
    "results/runs/R3_gsm8k_greedy_n64_K4_s2.json": {
      "bytes": 94841,
      "sha256": "a75f5999b0fbd8f6c401a8d4e15559c51ac696eaccdabbea434c44106cfd544a"
    },
    "results/runs/R3_gsm8k_greedy_n64_K4_s3.json": {
      "bytes": 89657,
      "sha256": "0bbe5397f623ebde1b6851fcd971577372a7a10a7e1638b9bc1f4ec1b251b1ed"
    },
    "results/runs/R3_gsm8k_mcnemar_n64_K4_s1.json": {
      "bytes": 94230,
      "sha256": "781ede439443a17faedb3bde7a5d422125cc42027cdf532202ef3de534dceac6"
    },
    "results/runs/R3_gsm8k_mcnemar_n64_K4_s2.json": {
      "bytes": 103448,
      "sha256": "d3e12057bf14bc6baad98fb6f5fc0173405b952d0b4fba3d092616a1f6649e86"
    },
    "results/runs/R3_gsm8k_mcnemar_n64_K4_s3.json": {
      "bytes": 111560,
      "sha256": "48f49514b8b6152fa6dce566de757183eab597628a806a5aa3e896c00e33b269"
    },
    "results/runs/R3_gsm8k_oracle_s1.json": {
      "bytes": 136893,
      "sha256": "93568322e98b84b7b27fb83fe4fdf7df37f09bafd43721b4b5b86d5c439c63f7"
    },
    "results/runs/R4_trec_ebs_n128_K2_s1.json": {
      "bytes": 69330,
      "sha256": "12aec7b3a79ee14351309f54ea3106852cca453e6b793b0d2788ac137207ef8f"
    },
    "results/runs/R4_trec_ebs_n128_K2_s2.json": {
      "bytes": 71367,
      "sha256": "17fdeaec65e1d36e4e51aed263fafb80f6a8623faf6503279744126f37840529"
    },
    "results/runs/R4_trec_ebs_n16_K16_s1.json": {
      "bytes": 206301,
      "sha256": "7553120bfe9eaf28fc27af264ef64cf048dd3f7537b11774fdfbe7f4dc851647"
    },
    "results/runs/R4_trec_ebs_n16_K16_s2.json": {
      "bytes": 215745,
      "sha256": "76415779a676c246bc23b63fb17d56e3695c6789f0624c2bafce2a5d9c2cdb1e"
    },
    "results/runs/R4_trec_ebs_n256_K1_s1.json": {
      "bytes": 57390,
      "sha256": "82d561c1bc6fd15ce7ae1174e86cea665d5be5ea4822014c456c6d7dcb7dbfc7"
    },
    "results/runs/R4_trec_ebs_n256_K1_s2.json": {
      "bytes": 54318,
      "sha256": "dd35c56e2de584778f88e59ad4eb09ca633388489a6eef2df729caa57b1174b6"
    },
    "results/runs/R4_trec_ebs_n32_K8_s1.json": {
      "bytes": 113874,
      "sha256": "0465ff15128c40cd8138a3263edec93aab3e7e6f5ef9c83d12e23acd24f0864f"
    },
    "results/runs/R4_trec_ebs_n32_K8_s2.json": {
      "bytes": 132649,
      "sha256": "66c8b2c432ea6ccb15a5389b4d2a7e6d6d426a33b7a8879d435ec9ac735c070f"
    },
    "results/runs/R5_trec_ebs_n128_K2_s1.json": {
      "bytes": 73678,
      "sha256": "561bbaee95b10dfeea7aaa17995f0f207518ad6a09a89e0d349e0e9f77432366"
    },
    "results/runs/R5_trec_ebs_n128_K2_s2.json": {
      "bytes": 68034,
      "sha256": "f4c4934f55ffc68f5e27e6143123c23550b93076bf8047ed0caa7bf3880a07f3"
    },
    "results/runs/R5_trec_ebs_n128_K2_s3.json": {
      "bytes": 64499,
      "sha256": "0e296032f9baa5d6acd1dc2e5d9260c009bf93bf92da08e5457b90cb86100af3"
    },
    "results/runs/R5_trec_ebs_n16_K16_s1.json": {
      "bytes": 279659,
      "sha256": "dd35e34bb44ae7cfbdfa754101e8f4c48426c329de6d5a3213e9200af6812056"
    },
    "results/runs/R5_trec_ebs_n16_K16_s2.json": {
      "bytes": 293879,
      "sha256": "d7af784eed3c00c067cba4fb0c3b3342bec3a1c8ba028aebb85beebd898bd8fd"
    },
    "results/runs/R5_trec_ebs_n16_K16_s3.json": {
      "bytes": 265209,
      "sha256": "c4da9d9012936dc4302309e66078f603a313783b01d058e634c2459d6f274cb6"
    },
    "results/runs/R5_trec_ebs_n256_K1_s1.json": {
      "bytes": 57349,
      "sha256": "2b5a5a10e80e6a5e212e94b9b78aaba4299bd00d6e1b659539ffaf0b36dfaa53"
    },
    "results/runs/R5_trec_ebs_n256_K1_s2.json": {
      "bytes": 58934,
      "sha256": "d9726e799c8c14657676c7f2b7ae3e67e820c7714d371d6bbff549ae69df690d"
    },
    "results/runs/R5_trec_ebs_n256_K1_s3.json": {
      "bytes": 57237,
      "sha256": "5c0b7c1aa636ff06073b8be2cdc846d33996422e7b2417c74f3def54fac854ab"
    },
    "results/runs/R5_trec_ebs_n32_K8_s1.json": {
      "bytes": 142358,
      "sha256": "72fe7f14c0c29f3971ab149a7f6caef5af7e1017c2fc7b819fe578bdad47fd29"
    },
    "results/runs/R5_trec_ebs_n32_K8_s2.json": {
      "bytes": 166030,
      "sha256": "77ec87e8b274bede2213063624d4405601714c67cfcf7ac65f0244be6062e5a7"
    },
    "results/runs/R5_trec_ebs_n32_K8_s3.json": {
      "bytes": 143936,
      "sha256": "c175bebde16b511730e28e7ba89f576e7dd920563b8a63cdd6786ffeaa9644d4"
    },
    "results/runs/RB1000_banking77_n16_s1.json": {
      "bytes": 356611,
      "sha256": "8f0255ebf4859364a09a63f80e5ea510ab1693fd2f8b5a5a33c6ab40fa31fcfa"
    },
    "results/runs/RB1000_banking77_n16_s2.json": {
      "bytes": 482638,
      "sha256": "20bdbd86505bac67fae31d2e78413c0186d3ec8ed2c649aa9e4e54638a5c44a3"
    },
    "results/runs/RB1000_banking77_n16_s3.json": {
      "bytes": 382054,
      "sha256": "5ea5d7814e9a944c7c31ec62e4b6692b089a093f101201181f7fff6b7ec79701"
    },
    "results/runs/RB1000_banking77_n16_s4.json": {
      "bytes": 626230,
      "sha256": "2537f7c4dc70b2de876108b6ed5b99d6e840c272f8dc22d939701306db45cdc8"
    },
    "results/runs/RB1000_banking77_n16_s5.json": {
      "bytes": 614180,
      "sha256": "e269b154fe7ee65b8e148abe54ed942db91bc64ea639ac327c9c29e1a774a181"
    },
    "results/runs/RB1000_trec_n16_s1.json": {
      "bytes": 480815,
      "sha256": "372eaa3ef3f59639e0df4fde4051ad4810e117e5105118a8e9e079c43bb0d2dc"
    },
    "results/runs/RB1000_trec_n16_s2.json": {
      "bytes": 556732,
      "sha256": "4488b2095a0e963ac9d1bb2f1659c2029ca0ebc2af121fb5eeff960cfa2b3e2e"
    },
    "results/runs/RB1000_trec_n16_s3.json": {
      "bytes": 471601,
      "sha256": "8f6be4cde810bd28bbf2ab3daf35bbeefc9e10b057ce15ad6099872ce7e09652"
    },
    "results/runs/RB1000_trec_n16_s4.json": {
      "bytes": 552829,
      "sha256": "594b7397ad3364747018906f90fc11f1b47540596f86d5b377b17e676293f2cf"
    },
    "results/runs/RB1000_trec_n16_s5.json": {
      "bytes": 530865,
      "sha256": "f0e9cc8d65f1f17695c424a132389418e3765cf9302937040b1e77c3e6e00353"
    },
    "results/runs/RB2000_banking77_n16_s1.json": {
      "bytes": 1079715,
      "sha256": "d1f04ffd18bcaea37e763298aa1bea666c5a1dc21e53c2957b998596ea4cfe87"
    },
    "results/runs/RB2000_banking77_n16_s2.json": {
      "bytes": 1243224,
      "sha256": "a21e353b2fe95e2ce2315e5433f54cdbb566a4bc572e762aebd7c3586b69b617"
    },
    "results/runs/RB2000_banking77_n16_s3.json": {
      "bytes": 1069442,
      "sha256": "f01e20ce04d2af98e5c60972bcdb3c9002d4d1e4a70489cd3fca202b2aa033e1"
    },
    "results/runs/RB2000_banking77_n16_s4.json": {
      "bytes": 1216637,
      "sha256": "206a6562ff06ea946b213b5880532ffcf27d85776b8a41aadb9803ca19ff99a0"
    },
    "results/runs/RB2000_banking77_n16_s5.json": {
      "bytes": 1257556,
      "sha256": "2afbed64dcd062e9cb9a89df0fb5161333eac469e6c26f7dd19d26a8a91ae846"
    },
    "results/runs/RB2000_trec_n16_s1.json": {
      "bytes": 982513,
      "sha256": "49a2f3f821f7ca9032b1699af1ffcf7aa8843eb389c44eb2638e01e2e86ff3cf"
    },
    "results/runs/RB2000_trec_n16_s2.json": {
      "bytes": 1208878,
      "sha256": "9025221a65418e7de3da84de28ec1e86a0106c22b373383589da5fd693f4a0ba"
    },
    "results/runs/RB2000_trec_n16_s3.json": {
      "bytes": 1137716,
      "sha256": "2e17d2df7d473890719dba6bd600c5b4c048b1e355d69b8b58892c65996128af"
    },
    "results/runs/RB2000_trec_n16_s4.json": {
      "bytes": 1156656,
      "sha256": "2e274640fe6230ef174163e964e9b9e5948425155b065f438b3ef1674f8fc9a9"
    },
    "results/runs/RB2000_trec_n16_s5.json": {
      "bytes": 1095124,
      "sha256": "39f0fac6e5cbadfd3bc4edb6d53ec97f842aeafa6d6773c1c7f75811fc454fb9"
    },
    "results/runs/RB2250_banking77_n16_s1.json": {
      "bytes": 1233703,
      "sha256": "41d34233abd876f597443df9b23b44a528f6b4b7b62969ecf034e5efa3ec9726"
    },
    "results/runs/RB2250_banking77_n16_s2.json": {
      "bytes": 1450227,
      "sha256": "c2b05565a969f6264d5b08f836759afaf6ed5aab0076e161ef089b52993c8ae1"
    },
    "results/runs/RB2250_banking77_n16_s3.json": {
      "bytes": 1232422,
      "sha256": "b0294e04f2e3b50727f3310dfed35514177ff5cac4ae90b2a1499b8171ad916b"
    },
    "results/runs/RB2250_banking77_n16_s4.json": {
      "bytes": 1391475,
      "sha256": "e82237059e654ab166fceb1f5304b59a5a1d7945c47a902b6c74930173c80b85"
    },
    "results/runs/RB2250_banking77_n16_s5.json": {
      "bytes": 1420977,
      "sha256": "952e6d042cb417b6e390473ba9a17400e439f63ea592f51205b65bb1f9c561e5"
    },
    "results/runs/RB2250_trec_n16_s1.json": {
      "bytes": 1128803,
      "sha256": "1127f90f52531a03d9934593bd3108967c157f4998251b00816259e968672eb5"
    },
    "results/runs/RB2250_trec_n16_s2.json": {
      "bytes": 1385183,
      "sha256": "486f8d285d852e6b30f6361430fb81c3bc653785ab069393a7e21f1d90d6582e"
    },
    "results/runs/RB2250_trec_n16_s3.json": {
      "bytes": 1318529,
      "sha256": "d6d485089a78b1dd3fc8717e3af475538222cba7b54a67b07b2ed084f84eb194"
    },
    "results/runs/RB2250_trec_n16_s4.json": {
      "bytes": 1277179,
      "sha256": "3c05f93c07953bd65bd3ff8eb4f002c73859b1b94cf8ac1830f14a4cf403ca6e"
    },
    "results/runs/RB2250_trec_n16_s5.json": {
      "bytes": 1245868,
      "sha256": "c3bb1e876ed77fb68f7bf500c3d4bb519b28cd52db12799c6efc89ed2874ff98"
    },
    "results/runs/RB2250w6_banking77_n16_s1.json": {
      "bytes": 1233704,
      "sha256": "d44bf28472f83f88fb4ad3a2ecd0fad8fad2650349a3dc905faf2e93f2dbd451"
    },
    "results/runs/RB2250w6_banking77_n16_s2.json": {
      "bytes": 1450240,
      "sha256": "629525150ef464a60e13e29f0b6c6ca2e4579d5e179f456af002d60c62fa1f10"
    },
    "results/runs/RB2250w6_banking77_n16_s3.json": {
      "bytes": 1232408,
      "sha256": "98f86422289c0ee11cede5976bd60b40cb34620b9bc4971a8432cb11ecba7272"
    },
    "results/runs/RB2250w6_banking77_n16_s4.json": {
      "bytes": 1391476,
      "sha256": "b9ccbe20dbb5b108845ce45927c86c3882034573af699926ae4e5adff32d4326"
    },
    "results/runs/RB2250w6_banking77_n16_s5.json": {
      "bytes": 1439189,
      "sha256": "87fae56dbf6b35728b5da0e7051402a3be654e5f795829ef44e54e31ebb1394b"
    },
    "results/runs/RB2250w6_trec_n16_s1.json": {
      "bytes": 1128803,
      "sha256": "76694b1992deb1b48de46d7927d2b8f82051aa1fc746811ff0f2324dbe388dae"
    },
    "results/runs/RB2250w6_trec_n16_s2.json": {
      "bytes": 1385182,
      "sha256": "a7bb0ea22f1e58ce0f1673235b83d3b7ecfe8e5a8bedfedd2f6c7d119fb15246"
    },
    "results/runs/RB2250w6_trec_n16_s3.json": {
      "bytes": 1335084,
      "sha256": "16c4ff2108e736cef8a63aba3f97dba4b3c993b96be0c8c8f97fa28e70ab978b"
    },
    "results/runs/RB2250w6_trec_n16_s4.json": {
      "bytes": 1277165,
      "sha256": "e42702cfca6c56d1b8ba5fce506aafb95d435a55e024e77d096eb2a7f9f62033"
    },
    "results/runs/RB2250w6_trec_n16_s5.json": {
      "bytes": 1245865,
      "sha256": "4487ae94e8d152beaa9016b4c9f94cca8093c6fd7c1b19ed46b7530413573513"
    },
    "results/runs/R_trec_n16_s3.json": {
      "bytes": 1899834,
      "sha256": "415b29494daad5eb7c874535d557c4ad6235a9ba4521ee5e6bcaadd26b2bd33e"
    },
    "results/runs/R_trec_n16_s4.json": {
      "bytes": 1770639,
      "sha256": "aaf095e2e98192dcbcb5416b73eb484d83ceb591a687365df9e8632e9e456f3b"
    },
    "results/runs/SB1000_banking77_n16_s10.json": {
      "bytes": 662677,
      "sha256": "9f437f3dbe54a1b317a486ba96ec8fd2d3124ccb64325ecc8207cb412d4f6406"
    },
    "results/runs/SB1000_banking77_n16_s6.json": {
      "bytes": 741397,
      "sha256": "9cf391f01e6f96b8f1fea54e55b303b805b44ed43534b7666fc49c52896d460b"
    },
    "results/runs/SB1000_banking77_n16_s7.json": {
      "bytes": 628302,
      "sha256": "68ff24581b3c4ee71f92f4e72020b9896d0534af3c49a749b35bd1b464a652ca"
    },
    "results/runs/SB1000_banking77_n16_s8.json": {
      "bytes": 706904,
      "sha256": "5f006e1104e05007a3ebe29b0058d9a3d7bbd8c59e9bc4b9eb2f95a2dea9a15e"
    },
    "results/runs/SB1000_banking77_n16_s9.json": {
      "bytes": 637987,
      "sha256": "e80f8e63815a17835bb634eeae6f0b257b732c86f4c0d1862a7c180db34be8e4"
    },
    "results/runs/SB1000_banking77_n256_s10.json": {
      "bytes": 92177,
      "sha256": "78de90361fe9826bae196b9f86ad681f5a878a7cc52f62835723bf1c11b3e988"
    },
    "results/runs/SB1000_banking77_n256_s6.json": {
      "bytes": 92110,
      "sha256": "7ddbc3bc94c51df43b22896e43f032319be223690cb8f41b1a8b4ffd1eb67a87"
    },
    "results/runs/SB1000_banking77_n256_s7.json": {
      "bytes": 91973,
      "sha256": "334e25f07d8ca19a37f780776fd411ec5957710464a5a661d6bf08e9f665be9a"
    },
    "results/runs/SB1000_banking77_n256_s8.json": {
      "bytes": 91815,
      "sha256": "936fb0013d52af42719e66acbc58650feb01f0bd1591b807fd8fceed0a7e4c59"
    },
    "results/runs/SB1000_banking77_n256_s9.json": {
      "bytes": 90738,
      "sha256": "8efa59a182541c5939a4f637c02446392eb9ad64a6eb70159623c60d00c58ba6"
    },
    "results/runs/SB1000_trec_n16_s10.json": {
      "bytes": 638154,
      "sha256": "70e92dbc0397b14a6ac0a2250be7868262dfe7b77e4818d0b69947aaa636523e"
    },
    "results/runs/SB1000_trec_n16_s6.json": {
      "bytes": 664042,
      "sha256": "99f24f28c2bac7f4f69a19dd1338e57db37657126a44c900ae154fbf6a8d0fc7"
    },
    "results/runs/SB1000_trec_n16_s7.json": {
      "bytes": 612145,
      "sha256": "a0a1839d2d74247ff13afbea975ab0c1729f77e6613f229d22ae6a329939671f"
    },
    "results/runs/SB1000_trec_n16_s8.json": {
      "bytes": 665156,
      "sha256": "33fa2b136c55b8fdfb4c80a47456237b88bee904ddb58a9c753917fe7b58dbb8"
    },
    "results/runs/SB1000_trec_n16_s9.json": {
      "bytes": 659837,
      "sha256": "5e29403258e0dd389fd5fb4ff87e9ba05c6ff58c66f0680836e03ae45da676d7"
    },
    "results/runs/SB1000_trec_n256_s10.json": {
      "bytes": 41845,
      "sha256": "c773411d3a7db0ef6681a273bf5c791ab2285e8c1043dce223fb08a3c5a47b08"
    },
    "results/runs/SB1000_trec_n256_s6.json": {
      "bytes": 39542,
      "sha256": "0f432baf07d10fe97944f919f55c91955a84309afd7e22d09c322a23891873d6"
    },
    "results/runs/SB1000_trec_n256_s7.json": {
      "bytes": 41369,
      "sha256": "de3181e5cef8a90a440f8886856fd1ff15279f9bb794b8e9b1b3696385d87691"
    },
    "results/runs/SB1000_trec_n256_s8.json": {
      "bytes": 33963,
      "sha256": "5700f82ee1851bbc973a1d4a50c2d04f1976a377340b0b2a891c6e5737d5ad67"
    },
    "results/runs/SB1000_trec_n256_s9.json": {
      "bytes": 40467,
      "sha256": "e6701c171e7ccd76a11a731011aaf9c3dca7402525a6005a7f90a5061e361a50"
    },
    "results/runs/SB2000_banking77_n16_s10.json": {
      "bytes": 1320649,
      "sha256": "f9cde2f9f1a54b9c009653f7aacf8e848f39caae5f754b98c3d8269d0db13e36"
    },
    "results/runs/SB2000_banking77_n16_s6.json": {
      "bytes": 1360169,
      "sha256": "f2b78e1ed12f18e4f837abce59f7f090a653145c0930d42d815db2b72951363c"
    },
    "results/runs/SB2000_banking77_n16_s7.json": {
      "bytes": 1252628,
      "sha256": "ed0e244ec9952b13b3278c629fac4964c24de380f30273485085549054fc7b99"
    },
    "results/runs/SB2000_banking77_n16_s8.json": {
      "bytes": 1379137,
      "sha256": "a94fd772c44e731320f8eea98dfb87481eb2d9d2ee861aab30f1012256bafac8"
    },
    "results/runs/SB2000_banking77_n16_s9.json": {
      "bytes": 1338352,
      "sha256": "1a11356533aae5bfccf6198e87cb811ccb17a74898b473a54d9f8f4f29f4a651"
    },
    "results/runs/SB2000_banking77_n256_s10.json": {
      "bytes": 140820,
      "sha256": "b0ac2dbe6bd393e6a8662dbeceb68d3f0bf8c2bc247c07940d745499f8515abb"
    },
    "results/runs/SB2000_banking77_n256_s6.json": {
      "bytes": 158134,
      "sha256": "ab1ca4df4bfddcb6d1e25a4b94435f564ae88778e2e945ca3cca04aa6e56873f"
    },
    "results/runs/SB2000_banking77_n256_s7.json": {
      "bytes": 148727,
      "sha256": "f38a306f4d5a125920e2084da2634e3006ee341f755a02e398e2a50d5df7345d"
    },
    "results/runs/SB2000_banking77_n256_s8.json": {
      "bytes": 157217,
      "sha256": "9b1c1e2feb16cb5046496022a2896ad14026bdcb9beb09643744b27735249dda"
    },
    "results/runs/SB2000_banking77_n256_s9.json": {
      "bytes": 157348,
      "sha256": "1ef2cd612a9cdbe1fcbe4b6c811eb304889e3e2a9ce6beb0150dc95538dbc8bc"
    },
    "results/runs/SB2000_trec_n16_s10.json": {
      "bytes": 1297485,
      "sha256": "8ba4b979a1af520c55cd8908e1a1122e48f78a2abf480e43b3dc45ff86d83944"
    },
    "results/runs/SB2000_trec_n16_s6.json": {
      "bytes": 1395766,
      "sha256": "198e57b34f06bebde92418b61fd32fb55d9cd48ce0be33a69c984c04ac735013"
    },
    "results/runs/SB2000_trec_n16_s7.json": {
      "bytes": 1217740,
      "sha256": "8b3db4848dfda83fa930c24ef54e115518a5a8cf99451dd84ad04f1fb0f834d0"
    },
    "results/runs/SB2000_trec_n16_s8.json": {
      "bytes": 1354292,
      "sha256": "bc27d9f6abe1dcc58d4c3bab9cba101a3ab31e659026b2420e50c35fa864b602"
    },
    "results/runs/SB2000_trec_n16_s9.json": {
      "bytes": 1344686,
      "sha256": "931f22686765120da502e5c591c77414434cbaf1d1e1936cf6343363f36707bb"
    },
    "results/runs/SB2000_trec_n256_s10.json": {
      "bytes": 86714,
      "sha256": "8cea5968384f93d9fd3e18cf9f1d4dcc59a2119ca8f920caa84f91946de19d64"
    },
    "results/runs/SB2000_trec_n256_s6.json": {
      "bytes": 79484,
      "sha256": "273bdd1591ec738e0efc213a5206fbf5fae02612b288510c898477d663cd474c"
    },
    "results/runs/SB2000_trec_n256_s7.json": {
      "bytes": 80956,
      "sha256": "262380d36b46327fcf59eb32028dea13d6a9e4902f091fbfc581a511b71b1508"
    },
    "results/runs/SB2000_trec_n256_s8.json": {
      "bytes": 76816,
      "sha256": "981c1ad29e3cbcbe15ae083880011ab5e5d8de8b98cf8789fa1f6bd40f9a4661"
    },
    "results/runs/SB2000_trec_n256_s9.json": {
      "bytes": 83614,
      "sha256": "06955425cd61b271223130525f53508c77c49cd8727490c6e8954af39969d3e3"
    },
    "results/runs/SB2000w6_banking77_n16_s10.json": {
      "bytes": 1320622,
      "sha256": "e79634e304656424ead4e81f54ad69099f730d0d587110553e250e0222a296e1"
    },
    "results/runs/SB2000w6_banking77_n16_s6.json": {
      "bytes": 1360128,
      "sha256": "1ba998d0a73061a07cff93b29483419029ff76dcf83693eaeb913998f66ebb36"
    },
    "results/runs/SB2000w6_banking77_n16_s7.json": {
      "bytes": 1252614,
      "sha256": "b812876503d84e88e93132f02ab563aaf28ae6807d682d521716f3072d076abd"
    },
    "results/runs/SB2000w6_banking77_n16_s8.json": {
      "bytes": 1379138,
      "sha256": "6e29a8f23c4aecb0579b2e7a17a279f99d3ad380da708f0590607cde1ecfdf14"
    },
    "results/runs/SB2000w6_banking77_n16_s9.json": {
      "bytes": 1338351,
      "sha256": "ca229dc11fadfdd74e5052f5f5b2367974743ecce1d56f1f1932ba48467ee398"
    },
    "results/runs/SB2000w6_banking77_n256_s10.json": {
      "bytes": 140821,
      "sha256": "00344fc821f7cabe31d6af62a43c89ca65e0d1d05b29865e8951267971e86b69"
    },
    "results/runs/SB2000w6_banking77_n256_s6.json": {
      "bytes": 158134,
      "sha256": "185ea08074f3af3b9aa8dd7a45cbe4aecfb8da2860a578fd3813698f151b14ea"
    },
    "results/runs/SB2000w6_banking77_n256_s7.json": {
      "bytes": 148728,
      "sha256": "69d700a9f6023f4938ac4aa9d169ec25955ab8524ff05af149e8d23a07b7006d"
    },
    "results/runs/SB2000w6_banking77_n256_s8.json": {
      "bytes": 157217,
      "sha256": "6ccd13b657f6639a95b450d2c03c47cc5fea749b61d7bbc00bc8b4d55eee1dab"
    },
    "results/runs/SB2000w6_banking77_n256_s9.json": {
      "bytes": 157348,
      "sha256": "e3b706935950fa4baabaecab3cb3a9e93bfb01be8130aff040a88e507a317f85"
    },
    "results/runs/SB2750_trec_n16_s10.json": {
      "bytes": 1803311,
      "sha256": "3b11a61f2b3e2180511d7a279435d99a27d25b2ed489e89de513852ceab0c0a1"
    },
    "results/runs/SB2750_trec_n16_s6.json": {
      "bytes": 1919343,
      "sha256": "a4563ede1dd724789570a18986a5003bab561d410b923044a3831752c9e98fda"
    },
    "results/runs/SB2750_trec_n16_s7.json": {
      "bytes": 1748064,
      "sha256": "50ab313838adbb15b8d7b2412e5b4d019645774f2b015f2137b7915a8ec95b0e"
    },
    "results/runs/SB2750_trec_n16_s8.json": {
      "bytes": 1865942,
      "sha256": "2772f64fa5c97740df28303e6a6f6d4b7ead64825280f31557346e2d2f872eb9"
    },
    "results/runs/SB2750_trec_n16_s9.json": {
      "bytes": 1849378,
      "sha256": "590f7bc3b92bf33f55dcd09b344a6cb8333d98693df9fed4dc68c2db94007d33"
    },
    "results/runs/SB2750_trec_n256_s10.json": {
      "bytes": 122983,
      "sha256": "4fd415808fa2d07aff6c3895210ca61123c2f6e19444726a62e057e00e299061"
    },
    "results/runs/SB2750_trec_n256_s6.json": {
      "bytes": 107823,
      "sha256": "c80a4baf12f45aa64aeec7108e01a80486935cd61d3af36f6356fa4b6c328955"
    },
    "results/runs/SB2750_trec_n256_s7.json": {
      "bytes": 106667,
      "sha256": "72f414dee1c925230750b5cf67fb79492fc4bd5c2d7497eeabfc5ffade0c6468"
    },
    "results/runs/SB2750_trec_n256_s8.json": {
      "bytes": 107359,
      "sha256": "eeb8e6f1a64a40174511b5b572cfb3aea9d4411a3da6396ad0aa81758102705a"
    },
    "results/runs/SB2750_trec_n256_s9.json": {
      "bytes": 116109,
      "sha256": "bfe2f491212a74755d96c8a067174c9032103367a22881a05df1344822d841f8"
    },
    "results/runs/SB2750w6_trec_n16_s10.json": {
      "bytes": 1803325,
      "sha256": "6be80c8665def7983135117fb409a0875cfec1527d19c5293d4eba815a82e71b"
    },
    "results/runs/SB2750w6_trec_n16_s6.json": {
      "bytes": 1936736,
      "sha256": "ad6ff81e6b9688f8d6381438a82dae2dc5cfed7047ccd8d5cf0330160436c62f"
    },
    "results/runs/SB2750w6_trec_n16_s7.json": {
      "bytes": 1748065,
      "sha256": "e5db07fd579289d81c8ba14d91bbe26e281e655bfb6ce35c2b97d73903fea793"
    },
    "results/runs/SB2750w6_trec_n16_s8.json": {
      "bytes": 1865943,
      "sha256": "a160b3e5bd3413868388d8577cbc133e546d05b36b83924502c2fd5c1ce8e275"
    },
    "results/runs/SB2750w6_trec_n16_s9.json": {
      "bytes": 1849364,
      "sha256": "2042d77147ae16ccc29144d6c16511f44179ffa3df0459e1551490dec25ba67b"
    },
    "results/runs/SB2750w6_trec_n256_s10.json": {
      "bytes": 122983,
      "sha256": "f0fa8266229532818c53cda091660e512bb97f88c633f8ed23b18d4876715d6d"
    },
    "results/runs/SB2750w6_trec_n256_s6.json": {
      "bytes": 107823,
      "sha256": "24313ca78874e8e6aecafbd50a0023177d9dfd24f11add1c0b92e39891840a9f"
    },
    "results/runs/SB2750w6_trec_n256_s7.json": {
      "bytes": 106666,
      "sha256": "ef0d17585b04662a3fd375c044b1bb470a6331cce4fa3311ecf8b6bb81762fe0"
    },
    "results/runs/SB2750w6_trec_n256_s8.json": {
      "bytes": 107359,
      "sha256": "34a695603f5e723aa0854722daa7d9dac351332b391ffa627d31daa9dd6bd757"
    },
    "results/runs/SB2750w6_trec_n256_s9.json": {
      "bytes": 116108,
      "sha256": "3c4de8262f4651a7f589298ff913423071ab08c1e364cf3af39ed21484684c74"
    },
    "results/runs/SL_banking77_greedy_n16_s21.json": {
      "bytes": 98535,
      "sha256": "11bcd427497e116b7ba8df6d78c7d160439de988c7f70aa3beb61eb84ab37aae"
    },
    "results/runs/SL_banking77_greedy_n16_s22.json": {
      "bytes": 96361,
      "sha256": "7e785498d9d32c6c05cc43eb3cb32ab30022c6b622c145eb523074ff9db37a0c"
    },
    "results/runs/SL_banking77_greedy_n16_s23.json": {
      "bytes": 100348,
      "sha256": "6aca3945f157e215c0f475a6aaabecf027df1967e258b12fb36a38b6fea8556f"
    },
    "results/runs/SL_banking77_greedy_n16_s24.json": {
      "bytes": 100638,
      "sha256": "e59cf09b1cef85f384cebea05e63b637bb89312562f4ba60c90d5c45b1671690"
    },
    "results/runs/SL_banking77_greedy_n16_s25.json": {
      "bytes": 105376,
      "sha256": "b5a424124a6ebf98e8134c1a624a3885a79ebb0692ddb7b58b593c1f54c48b50"
    },
    "results/runs/SL_banking77_greedy_n16_s26.json": {
      "bytes": 96428,
      "sha256": "ba82e3f5b0378c54a65707eac2298c69bf4001d99e36bbc230986680eaf1dcbc"
    },
    "results/runs/SL_banking77_greedy_n16_s27.json": {
      "bytes": 104312,
      "sha256": "2442458ff91f5bca16a864d6a08741ad91fd7817c04b8092769652faf19122df"
    },
    "results/runs/SL_banking77_greedy_n16_s28.json": {
      "bytes": 95171,
      "sha256": "74ad3ad36cb1677f3d6c698da5ca40f1b4a470a711b4eedf9fd8c2de50449f86"
    },
    "results/runs/SL_banking77_greedy_n256_s21.json": {
      "bytes": 126591,
      "sha256": "c6bbffc73e9d88859d406a4cf4dfd14a69b3a3712c7cb9d1e8c24b45e4703dbc"
    },
    "results/runs/SL_banking77_greedy_n256_s22.json": {
      "bytes": 127076,
      "sha256": "349f86a5a794774aa6dbebb88ed906a1fa7f8842bffd2be9fecb164156427367"
    },
    "results/runs/SL_banking77_greedy_n256_s23.json": {
      "bytes": 127904,
      "sha256": "e04b755d95d108799f477f8584cfe296c4a4fb6152f8c62b3f15c52da34201e2"
    },
    "results/runs/SL_banking77_greedy_n256_s24.json": {
      "bytes": 132679,
      "sha256": "043a0a7bed6e30c9b273d993bb6a152dd8151d8b7255fbc553490128505aa47c"
    },
    "results/runs/SL_banking77_greedy_n256_s25.json": {
      "bytes": 129300,
      "sha256": "662c44f98df025639526e73a729fa1bd6bb736294dcdba4a2bcb6d79ce5ff2f0"
    },
    "results/runs/SL_banking77_greedy_n256_s26.json": {
      "bytes": 123514,
      "sha256": "7eadd813634aeef89d69f1bb61c1a983da689f8fdf677b3bc129a7376ecfdc24"
    },
    "results/runs/SL_banking77_greedy_n256_s27.json": {
      "bytes": 127644,
      "sha256": "54e49a2cc8e7791e8aadebc04b28af5d97d0f364ad9fa7670c7bf77a9956d522"
    },
    "results/runs/SL_banking77_greedy_n256_s28.json": {
      "bytes": 124330,
      "sha256": "b49bd12599acadffe76c5c74e26e29fb45234576811a963035c2d266fa4e962a"
    },
    "results/runs/SL_banking77_oracle_s21.json": {
      "bytes": 99848,
      "sha256": "ef98ad3d7e197c86a3aab6cca88e417ef88a5b32fde53ffb0388a1e6eb948255"
    },
    "results/runs/SL_trec_greedy_n16_s21.json": {
      "bytes": 99170,
      "sha256": "b83dff9a1366b5adba5903e8061efff49aa1b075bf36250f540700549f7dc3f4"
    },
    "results/runs/SL_trec_greedy_n16_s22.json": {
      "bytes": 99326,
      "sha256": "b9ed9daec6ca1a37514b13eb2671e56b697518505a9ae1d3f4640c6d1efabb3b"
    },
    "results/runs/SL_trec_greedy_n16_s23.json": {
      "bytes": 98481,
      "sha256": "d9669cb4e724f5a6606df759a7b68332077e0596131d59b7950b4316d14a3931"
    },
    "results/runs/SL_trec_greedy_n16_s24.json": {
      "bytes": 98732,
      "sha256": "201c1d47bbf8b8355f8c33e73d6c1c60ca03e2b9fa1acddbfbf7cb17e0cc0892"
    },
    "results/runs/SL_trec_greedy_n16_s25.json": {
      "bytes": 106566,
      "sha256": "eca4e85520e03711ca426a02385ecbc5f52410e4c9c375a562e300afcb2c335f"
    },
    "results/runs/SL_trec_greedy_n16_s26.json": {
      "bytes": 100577,
      "sha256": "c47cf6170a387d8a6f2c0742640f56a8c285818bd7a0c8bdbd658097efdbc656"
    },
    "results/runs/SL_trec_greedy_n16_s27.json": {
      "bytes": 98089,
      "sha256": "74e55c028f5b6e99ccf5a1d2b9c017b13ac1824f96ae3610189b67b0b1cbec46"
    },
    "results/runs/SL_trec_greedy_n16_s28.json": {
      "bytes": 95616,
      "sha256": "1ac1a3d669b4a0ad41302fe13ee0796fb7c87871cf2dccc14587a730c6267571"
    },
    "results/runs/SL_trec_greedy_n256_s21.json": {
      "bytes": 129692,
      "sha256": "526d83bd83339955610075428db0cca684dfce5bcf188a9e53eb8abe892e9a7f"
    },
    "results/runs/SL_trec_greedy_n256_s22.json": {
      "bytes": 127015,
      "sha256": "b26d83060eb0207c799b2827dce5ec26e4847d0019eee22d9c2754ea44bfb0e0"
    },
    "results/runs/SL_trec_greedy_n256_s23.json": {
      "bytes": 126787,
      "sha256": "0873ff9dfe1500a2b80f4d2982a666aa5e6b5816264a4d4ef6daeb416b686987"
    },
    "results/runs/SL_trec_greedy_n256_s24.json": {
      "bytes": 125782,
      "sha256": "6e4dda1c27a48ad4e4460f8a4a3c08cb61f8aa374b32a5667f4ef5d1629d3dcc"
    },
    "results/runs/SL_trec_greedy_n256_s25.json": {
      "bytes": 136751,
      "sha256": "62c8fd41b3b21eef467b2157ff716f72a8cfb3d2be85eb90dce84e006a8badd0"
    },
    "results/runs/SL_trec_greedy_n256_s26.json": {
      "bytes": 133188,
      "sha256": "cf60f7bd4e4ac80db09641ad16b0cf36df0a1247fe70bf826be32027687fa277"
    },
    "results/runs/SL_trec_greedy_n256_s27.json": {
      "bytes": 127403,
      "sha256": "0b4d123fc14e62478f225d33cc85fa09dafb0b7dbcdf2936ed29cf4d94bfa64b"
    },
    "results/runs/SL_trec_greedy_n256_s28.json": {
      "bytes": 132356,
      "sha256": "b3c7b7fa16448bbf8df522700100b9766c72bbd2ff8ba3e4ddefcaf78a3dc5ca"
    },
    "results/runs/SL_trec_oracle_s21.json": {
      "bytes": 101970,
      "sha256": "6497ca1e8319d00c96936f4594f1e8abfa172774bdb1dd8e9a9ffb0dcfecef36"
    },
    "results/runs/S_banking77_n256_s10.json": {
      "bytes": 272448,
      "sha256": "7967d3ba64d79cd1eb1e229027dc7df48557c04b886d6fca92da52359f71f3d8"
    },
    "results/runs/S_banking77_n256_s6.json": {
      "bytes": 294447,
      "sha256": "5522955e57af47165b4729e5ec960e41243bc83d21c8f150a76da98883448361"
    },
    "results/runs/S_banking77_n256_s7.json": {
      "bytes": 270594,
      "sha256": "9a83697506ed8408ba3b53b6594d08054a92787d1b4a10f63a4a90c5456ee3fd"
    },
    "results/runs/S_banking77_n256_s8.json": {
      "bytes": 292633,
      "sha256": "51f3191e7f4ce4b4ade97f50434cc7360e7ad28fb51d5874b47d7e9779d6629f"
    },
    "results/runs/S_banking77_n256_s9.json": {
      "bytes": 301599,
      "sha256": "14e5bb8e618bc7fbe38fbbd1537bf9271e31261701a1151e1f4dde8e93458fc9"
    },
    "results/runs/S_trec_n16_s10.json": {
      "bytes": 2029890,
      "sha256": "7debb253d910d51ab01c0992df4b007479bccba4d8159b2e280302bb9001d981"
    },
    "results/runs/S_trec_n16_s7.json": {
      "bytes": 1980507,
      "sha256": "1dfbe432d57554d760c58bd469f0fc156ef5de90b2198c2f35858c4ee8ce9037"
    },
    "results/runs/S_trec_n16_s8.json": {
      "bytes": 2108882,
      "sha256": "fb1a29ca2be75cb7ab719ce3f6d4820a9055f459b46e1d9e4b17018bb97af930"
    },
    "results/runs/S_trec_n16_s9.json": {
      "bytes": 2078762,
      "sha256": "5e4d4c4bbfa60d304b6d031a75d101e8bc488320cc0c81dc8018ea8c1b2408cc"
    },
    "results/runs/S_trec_n256_s10.json": {
      "bytes": 207904,
      "sha256": "ac55f1392cd1f59f619b93c462427656fa9b6def8f47f54fbd8252da2af42246"
    },
    "results/runs/S_trec_n256_s6.json": {
      "bytes": 200125,
      "sha256": "bcf184a04f06a84b4e1b0c63218b972104bf2ae68ba03976826fe9fd9a66c519"
    },
    "results/runs/S_trec_n256_s7.json": {
      "bytes": 189159,
      "sha256": "47889dcc8de5f21031bd5496477549196440135dbbfc22ae4b7356e2b6f6a387"
    },
    "results/runs/S_trec_n256_s8.json": {
      "bytes": 189855,
      "sha256": "9b331f9bae26f5008d16901cf02cd3c5157b5aec57f67d1fe8b90f2a1de6b9af"
    },
    "results/runs/S_trec_n256_s9.json": {
      "bytes": 200770,
      "sha256": "dd8b4e0598df5cead69e0b3d24558bf12e8fb1a70d272a00f940ed2abc775c5b"
    },
    "results/runs/V2a_trec_confirm_n16_s11.json": {
      "bytes": 72218,
      "sha256": "3df17fb7ce32d9598b42eedca86ecc3e281e9abbada65e29c59c06e649bdea86"
    },
    "results/runs/V2a_trec_confirm_n16_s12.json": {
      "bytes": 106280,
      "sha256": "984293c81795d9cd2d487e547544a5c58a17ad3f4050dc33e35d0b01597f0782"
    },
    "results/runs/V2a_trec_confirm_n16_s13.json": {
      "bytes": 97059,
      "sha256": "9aff48e7536f6c4508a80157273228c66704e1298a6570196f576d83a550c806"
    },
    "results/runs/V2a_trec_confirm_n16_s14.json": {
      "bytes": 93065,
      "sha256": "e801f405d4d205551edf67878de19e514c7e325037f6fb08bcc24a4ed4839ed3"
    },
    "results/runs/V2a_trec_confirm_n16_s15.json": {
      "bytes": 95199,
      "sha256": "e29e09f7f34ed4603e7bf2a2b5956871eaf00bda7b185de985761b9998ac3df6"
    },
    "results/runs/V2a_trec_confirm_n16_s16.json": {
      "bytes": 104402,
      "sha256": "7815e39dbaa89ea9685b37d6125db56fc14435f8f830b1084be61efb5f77d724"
    },
    "results/runs/V2a_trec_confirm_n16_s17.json": {
      "bytes": 97764,
      "sha256": "9eca8e10f85d30e2b4aa7f312985761e075e2e8ba06e03be5f0ce2663a4297ec"
    },
    "results/runs/V2a_trec_confirm_n16_s18.json": {
      "bytes": 108103,
      "sha256": "576d091a28816b17a7c34cb34348b6158fd93d8b15463e12ffe38199abef7a4c"
    },
    "results/runs/V2a_trec_confirm_n64_s11.json": {
      "bytes": 91900,
      "sha256": "e383bf897782c45e0c72996bc8f1bc84e4e056474f40c4bc04f7af81104c6d37"
    },
    "results/runs/V2a_trec_confirm_n64_s12.json": {
      "bytes": 107727,
      "sha256": "a857d452aa45e64d303def1756aadb3bcbe5232d33874649a0421f556d10245b"
    },
    "results/runs/V2a_trec_confirm_n64_s13.json": {
      "bytes": 111738,
      "sha256": "477ae990ff801240cd5658ec6c8f383a383b56e996dc1d07adf253d2800c64a3"
    },
    "results/runs/V2a_trec_confirm_n64_s14.json": {
      "bytes": 118875,
      "sha256": "456104b87c27853dcd7a8c86be5c9afb6dc98e91aaa6a4c09a63b90b535123e3"
    },
    "results/runs/V2a_trec_confirm_n64_s15.json": {
      "bytes": 105724,
      "sha256": "a4a3f9183e847ea4d837980559123c226625ae632c8a989d98e6ca7c8d17cefc"
    },
    "results/runs/V2a_trec_confirm_n64_s16.json": {
      "bytes": 98350,
      "sha256": "17def8889713b10ff3269e579feab168ee2e8696512ce63b713e2c6f696056f5"
    },
    "results/runs/V2a_trec_confirm_n64_s17.json": {
      "bytes": 102934,
      "sha256": "c6c9b1155351ab06553fcb157f04b8bd80898e974412ce9a85c0ec4c071f850b"
    },
    "results/runs/V2a_trec_confirm_n64_s18.json": {
      "bytes": 118915,
      "sha256": "280ff42007949d74008ab13eedf94cf5a4f2ef7a869584f993f586eb1cc7ca4d"
    },
    "results/runs/V2a_trec_greedy_n16_s11.json": {
      "bytes": 97523,
      "sha256": "39b710ba039e961f1f46d96beae862459553753d83df165d0c3a9c4ef9ee445e"
    },
    "results/runs/V2a_trec_greedy_n16_s12.json": {
      "bytes": 102230,
      "sha256": "a14ed1456b10ded4c23548b9f6f47ad19c851bd8a0b5dbb6ddefb4f7525fba12"
    },
    "results/runs/V2a_trec_greedy_n16_s13.json": {
      "bytes": 95229,
      "sha256": "cfe7218883c6ae0ff4fd271d0963b4864b415622ebcea0e73250b6439f2b60b2"
    },
    "results/runs/V2a_trec_greedy_n16_s14.json": {
      "bytes": 115905,
      "sha256": "f26f60f51523dbb5aa3cc9b73d58dacf72be6547f067ee19ad5f8ad67161c5bf"
    },
    "results/runs/V2a_trec_greedy_n16_s15.json": {
      "bytes": 111846,
      "sha256": "2b31eb0baf215a7cc86d07bc6e8301027f6455ee1562eb16f3a8500edabe867c"
    },
    "results/runs/V2a_trec_greedy_n16_s16.json": {
      "bytes": 83516,
      "sha256": "651c9d728cafde5bdccaa9af9e715aa13116d5777556685907b79e1e58a294cc"
    },
    "results/runs/V2a_trec_greedy_n16_s17.json": {
      "bytes": 105976,
      "sha256": "dee4e467a9df699a0518aa7e89e32990cf4238a6310a15093aad09ca7f4678b6"
    },
    "results/runs/V2a_trec_greedy_n16_s18.json": {
      "bytes": 100198,
      "sha256": "cbb56db086adb62cae6a4a5066222d066ad64f94a36c76487432478d56a901ca"
    },
    "results/runs/V2a_trec_greedy_n256_s11.json": {
      "bytes": 130805,
      "sha256": "c49e5bbea87390522dbacc4d8daafee5c2ed949931ce5669312efb59378ea119"
    },
    "results/runs/V2a_trec_greedy_n256_s12.json": {
      "bytes": 139192,
      "sha256": "85db8f245c12809bf5b41e7a566364720b89f301731f33301e721aadf554797d"
    },
    "results/runs/V2a_trec_greedy_n256_s13.json": {
      "bytes": 139220,
      "sha256": "ec9ce44b1814f87ab909f0d6e9ac4ac99c52e42d49e9c6e3ee895a51d64c257d"
    },
    "results/runs/V2a_trec_greedy_n256_s14.json": {
      "bytes": 138409,
      "sha256": "4a655cf925208bd241844003f4083f58b91ad41efb802702e1fc53017a0087de"
    },
    "results/runs/V2a_trec_greedy_n256_s15.json": {
      "bytes": 132554,
      "sha256": "f710d6f55f7e1b3c12e32f54412b8f8983e24d54fd6fb1fdf332f57eed57f408"
    },
    "results/runs/V2a_trec_greedy_n256_s16.json": {
      "bytes": 118867,
      "sha256": "c006414812850eba8000c6210a63f1b623c3d1cec7a654426d8b08fffafe3bac"
    },
    "results/runs/V2a_trec_greedy_n256_s17.json": {
      "bytes": 133098,
      "sha256": "c71e44ccfbc9db70f75918e105517b05e8d3a03179c07750d630adcdecdfc791"
    },
    "results/runs/V2a_trec_greedy_n256_s18.json": {
      "bytes": 134648,
      "sha256": "25a8a55efef65488c7d0572e1e17b12682896c2d8541bc439e62ea518488c59e"
    },
    "results/runs/V2a_trec_greedy_n64_s11.json": {
      "bytes": 123880,
      "sha256": "c99df5a3c17b56d672f8282f72f5a531394b423f42baa8818443c623a150cc83"
    },
    "results/runs/V2a_trec_greedy_n64_s12.json": {
      "bytes": 91026,
      "sha256": "cc3eb7986564f2d12a9e643c5c43c6a5327c08a5bdd3fc27eeb0cab18d730950"
    },
    "results/runs/V2a_trec_greedy_n64_s13.json": {
      "bytes": 110617,
      "sha256": "b03df6a76817ef2f0907ae882e54cf36cef2fd5a95c63331a99fd29a7b866064"
    },
    "results/runs/V2a_trec_greedy_n64_s14.json": {
      "bytes": 111433,
      "sha256": "5ae9aea037aca4ddf678fcc1d513f574b1b796ed0cec8d181724ef7866e7e2c8"
    },
    "results/runs/V2a_trec_greedy_n64_s15.json": {
      "bytes": 117653,
      "sha256": "3d020b9110df38dc0340e68efeaffc90ed52fecc9c9ce03a2eb96ef48b205c83"
    },
    "results/runs/V2a_trec_greedy_n64_s16.json": {
      "bytes": 92520,
      "sha256": "dab713be78b7b9160ddb387acb8b747ef96b1dc9d99ef90b79d8c6041671752b"
    },
    "results/runs/V2a_trec_greedy_n64_s17.json": {
      "bytes": 92498,
      "sha256": "51ba310832abfd6cb63ca891c12ec4c207c069eac5d25ec862977464cd9cf0fa"
    },
    "results/runs/V2a_trec_greedy_n64_s18.json": {
      "bytes": 110298,
      "sha256": "c2c53977936013c0b52c0ed9e11de63ce155f9a4e1696321578135c298ee0f19"
    },
    "results/runs/V2a_trec_mcnemar_n16_s11.json": {
      "bytes": 88638,
      "sha256": "3ff1f12745c04705fb275a07bd71940f1440f0f8a7af3f0cc2b6174c1c221137"
    },
    "results/runs/V2a_trec_mcnemar_n16_s12.json": {
      "bytes": 94739,
      "sha256": "f767a6777465841262345a8c045166d5c3f5793c8764148286c7a739cd1c881e"
    },
    "results/runs/V2a_trec_mcnemar_n16_s13.json": {
      "bytes": 89742,
      "sha256": "530379ca10502e018a9c6370f60a2ab8a6039b2ad7a4f72bdd93c20eca80a6d4"
    },
    "results/runs/V2a_trec_mcnemar_n16_s14.json": {
      "bytes": 91359,
      "sha256": "a461fb61e68acd24c4050b447b21a7399d67cf45d3c074886090bbaa091c8d0d"
    },
    "results/runs/V2a_trec_mcnemar_n16_s15.json": {
      "bytes": 92566,
      "sha256": "f182b2cfc2bb1d86766596c29c7d55de9c8f34a0e997b25b8822fb7e64510e6e"
    },
    "results/runs/V2a_trec_mcnemar_n16_s16.json": {
      "bytes": 84971,
      "sha256": "5f97702bd933f978ed98b59253d474a2b8ade91556f3213e0115424188df8ae7"
    },
    "results/runs/V2a_trec_mcnemar_n16_s17.json": {
      "bytes": 89297,
      "sha256": "fcd53ffaa83b3ed10a79bd40ed6cce6ee498b5404de1695a8da3d824a0bc6605"
    },
    "results/runs/V2a_trec_mcnemar_n16_s18.json": {
      "bytes": 102498,
      "sha256": "0229229226f16bd0ea6826223027948ea10b0e5d4e649941431e27edb2996ff5"
    },
    "results/runs/V2a_trec_mcnemar_n64_s11.json": {
      "bytes": 121375,
      "sha256": "ed2037cd65ce28f60604bfe711ca4919fc48741d5337126e001580f349d51b92"
    },
    "results/runs/V2a_trec_mcnemar_n64_s12.json": {
      "bytes": 95952,
      "sha256": "236ae74d2d239a478c6313b5e5c9f03ba34160530418a6dca7176e8ffc4d549c"
    },
    "results/runs/V2a_trec_mcnemar_n64_s13.json": {
      "bytes": 107026,
      "sha256": "c19d15eb82aaf9b40b1eaa8508faf90adc85303723949a793386f5fc3130046c"
    },
    "results/runs/V2a_trec_mcnemar_n64_s14.json": {
      "bytes": 116733,
      "sha256": "9099dd53776b414c7a2ad2bd8777bae83ed172e319ca003b83ef3698468c0f46"
    },
    "results/runs/V2a_trec_mcnemar_n64_s15.json": {
      "bytes": 116388,
      "sha256": "269d34b87797c5ea6aa3af0778ef5e11641976052bd4bc999a21de0b6adc23cc"
    },
    "results/runs/V2a_trec_mcnemar_n64_s16.json": {
      "bytes": 88514,
      "sha256": "27389030c639d1522beece016b302e922d7b5b95a18070a394ca1b718a580138"
    },
    "results/runs/V2a_trec_mcnemar_n64_s17.json": {
      "bytes": 102196,
      "sha256": "f727a027ebe2c7d32d03b416063bed316b3ed97261c6894b16492053fdd73dd1"
    },
    "results/runs/V2a_trec_mcnemar_n64_s18.json": {
      "bytes": 100432,
      "sha256": "3a7badd69aa3e41a877d9ebf1977538e1fe28df644249f38453a60bd1bb4342c"
    },
    "results/runs/V2a_trec_pilot_n16_s11.json": {
      "bytes": 92352,
      "sha256": "378728606ce02dcf098fa9f34c5c75d9b0e3c2c5cdeffc184ce501701ff69ff5"
    },
    "results/runs/V2a_trec_pilot_n16_s12.json": {
      "bytes": 93605,
      "sha256": "58eb03c68c2d5466b4e018ba1f974b9c25f33bcd7e3811c7af1385a90633ae69"
    },
    "results/runs/V2a_trec_pilot_n16_s13.json": {
      "bytes": 94417,
      "sha256": "6d443220afffb6f2a1216c1ef269d3b4e511d2f921d03f6da7bbafe8bea58fec"
    },
    "results/runs/V2a_trec_pilot_n16_s14.json": {
      "bytes": 105446,
      "sha256": "31c22b400cdc3ff27cd64c8dfdfaa93dd1bb003346da7e539827c3bf6ee6d3da"
    },
    "results/runs/V2a_trec_pilot_n16_s15.json": {
      "bytes": 102038,
      "sha256": "19f6627ecd750d6197033e82c53275aa1e281fdb7a1c6abdd984786e7ec93e6b"
    },
    "results/runs/V2a_trec_pilot_n16_s16.json": {
      "bytes": 102641,
      "sha256": "fb2540277ee0a2dba2d0d7dd81b17cccd1cf6a239e2ae10d0ef5254ad4796c6f"
    },
    "results/runs/V2a_trec_pilot_n16_s17.json": {
      "bytes": 102377,
      "sha256": "a342342d5d08dea34291bd283ab87b8bac8ad4d034523aa51d3ef74ac42e50e7"
    },
    "results/runs/V2a_trec_pilot_n16_s18.json": {
      "bytes": 96896,
      "sha256": "1e5722832cf0355a9237d1ceed1f99f09e5910ff24db612351ed43c32941aea5"
    },
    "results/runs/V2a_trec_pilot_n64_s11.json": {
      "bytes": 117017,
      "sha256": "bbd1ee9be7f81cf50fea8a4f51a372ba71feb29873a77b2a912fe1b40d1096b4"
    },
    "results/runs/V2a_trec_pilot_n64_s12.json": {
      "bytes": 98682,
      "sha256": "c44e1cd69c8ce18ba07e4b607bffa8edf7e7fa020457fd7fd528d0e598066e35"
    },
    "results/runs/V2a_trec_pilot_n64_s13.json": {
      "bytes": 115459,
      "sha256": "a4b7c194d7b44d9d812118ceaee0765021fac08cd9b976da484b7bfbfd55d6d8"
    },
    "results/runs/V2a_trec_pilot_n64_s14.json": {
      "bytes": 103378,
      "sha256": "04cd82ab2ce8387c10e18ee3049e1564b451eca3522e1ca37a3e9300c1aa7dab"
    },
    "results/runs/V2a_trec_pilot_n64_s15.json": {
      "bytes": 108426,
      "sha256": "d4664c460aa4c7accf4086b8959a12886ee5e78b7245e078142b599ab06f5794"
    },
    "results/runs/V2a_trec_pilot_n64_s16.json": {
      "bytes": 96638,
      "sha256": "8ba690bbbcb569d71eb8f922f597c8eedb306244a227bb86c15f7282d8d3f57f"
    },
    "results/runs/V2a_trec_pilot_n64_s17.json": {
      "bytes": 110892,
      "sha256": "689e27fbcde834a83465d0d654e24794213cfb55e9400fc1db3330272fdff728"
    },
    "results/runs/V2a_trec_pilot_n64_s18.json": {
      "bytes": 117863,
      "sha256": "3fad6a51456943306a3e4c3c960dad4de12f937fef269e9fb898430a7ca29792"
    },
    "results/runs/V2b_banking77_confirm_n16_s11.json": {
      "bytes": 79974,
      "sha256": "cae6735d8fa9bce8492d34afe35657e208bc0ced874240e8c8e21c12a1f3be08"
    },
    "results/runs/V2b_banking77_confirm_n16_s12.json": {
      "bytes": 78885,
      "sha256": "f9032f33bd769dc1f1c9a9b766bd62a93d58fa1423beb4d24c854871989e9e3f"
    },
    "results/runs/V2b_banking77_confirm_n16_s13.json": {
      "bytes": 94666,
      "sha256": "ffacb2e94ac36dec35f3880c36db26f7791d054b5be6f8e464f99e53e0936029"
    },
    "results/runs/V2b_banking77_confirm_n16_s14.json": {
      "bytes": 66771,
      "sha256": "dcea2496e49afd446f9350a846a8c02d303320f26faf1c003ea0d661fba04a1d"
    },
    "results/runs/V2b_banking77_confirm_n16_s15.json": {
      "bytes": 83246,
      "sha256": "b44d77343946b2c456e5d1610b443bcf4e34684e50eecde21696020ae519a0a7"
    },
    "results/runs/V2b_banking77_confirm_n16_s16.json": {
      "bytes": 75360,
      "sha256": "1425ccc5557867547bd0e8d496a7192fa862cdcae01e290c29f3e0089c0b7be0"
    },
    "results/runs/V2b_banking77_confirm_n16_s17.json": {
      "bytes": 74276,
      "sha256": "32999285225cb18a442bc4a04b77e0b2412b0a0f35de11b7d12bfe0d814f0f42"
    },
    "results/runs/V2b_banking77_confirm_n16_s18.json": {
      "bytes": 88715,
      "sha256": "a094733fd38cde82fa61808438865611dd0f070507ce311531bc804ebee69cc8"
    },
    "results/runs/V2b_banking77_confirm_n64_s11.json": {
      "bytes": 86194,
      "sha256": "87acff00f4521c8cc82959c1749203ad367d6c92de31b6747435187e61a5dc8b"
    },
    "results/runs/V2b_banking77_confirm_n64_s12.json": {
      "bytes": 110928,
      "sha256": "f2078d5cc051035b3253945102327c342e869bba8d4266ef66b423a66178b5ff"
    },
    "results/runs/V2b_banking77_confirm_n64_s13.json": {
      "bytes": 80226,
      "sha256": "10a6886f426ec2b8b3a17c09b1b288cfd8e9de5f9b970e20e820214ab46778e0"
    },
    "results/runs/V2b_banking77_confirm_n64_s14.json": {
      "bytes": 83289,
      "sha256": "c0d6855e7575da8ec20ff73237b76b189699ea002414d5dfea82afbba3557ea7"
    },
    "results/runs/V2b_banking77_confirm_n64_s15.json": {
      "bytes": 87488,
      "sha256": "9a720e69ec958f647d1aa40e0db2653ae4e30db78dde97b745d3edcb2b00ae13"
    },
    "results/runs/V2b_banking77_confirm_n64_s16.json": {
      "bytes": 89255,
      "sha256": "0683ff3d395c0a5a5695e05e57f15cfd56276e9df4ae4fb94b6d98e6261c7d16"
    },
    "results/runs/V2b_banking77_confirm_n64_s17.json": {
      "bytes": 91009,
      "sha256": "13ecefaccfd25dcbadcd5926437c563543f7d366f47910f98df67bcf1aa7dd70"
    },
    "results/runs/V2b_banking77_confirm_n64_s18.json": {
      "bytes": 88934,
      "sha256": "74a3aa864a5069922644a1221fdf4acd93aa72b3fe2f6c0d82e8ae94345088b9"
    },
    "results/runs/V2b_banking77_greedy_n16_s11.json": {
      "bytes": 88742,
      "sha256": "fac7e433b298c2266374040285686da46af78cb8441675b36c9b6a842007ae4e"
    },
    "results/runs/V2b_banking77_greedy_n16_s12.json": {
      "bytes": 104155,
      "sha256": "cebf6135797addd24a4a90908080018e5ab8aba689a136e226d76c343e8da891"
    },
    "results/runs/V2b_banking77_greedy_n16_s13.json": {
      "bytes": 91726,
      "sha256": "6d5b0aadc6e4d3c5b84366ec8c7eb050def4f3bde71c8f899209ad2e9841488f"
    },
    "results/runs/V2b_banking77_greedy_n16_s14.json": {
      "bytes": 67759,
      "sha256": "22313b84196f56a9e52f46b6b902520a382446fe2faf136037f1e5373802a922"
    },
    "results/runs/V2b_banking77_greedy_n16_s15.json": {
      "bytes": 74546,
      "sha256": "160a710c44b009934ac511b518b25b03227add437e19d02e9d4824c998e874d9"
    },
    "results/runs/V2b_banking77_greedy_n16_s16.json": {
      "bytes": 81062,
      "sha256": "aa7184a73af60ee9f0993446e0cea85f2040a93f2beaeaa988136a4a5d21af51"
    },
    "results/runs/V2b_banking77_greedy_n16_s17.json": {
      "bytes": 69112,
      "sha256": "8914aaa5a4abfb4853a2df5fe21cbfb3c5c8cf00065b01c02cf30f9dd851e556"
    },
    "results/runs/V2b_banking77_greedy_n16_s18.json": {
      "bytes": 108847,
      "sha256": "981cba535d7afe79ded4406fb63bbd90d7c4dfc39777ce6e64cccd9b6ad03a43"
    },
    "results/runs/V2b_banking77_greedy_n256_s11.json": {
      "bytes": 119574,
      "sha256": "1466f9e0a32a633024b78815daf1156aaacecb4ff0d025ff4a7f3ede6509601f"
    },
    "results/runs/V2b_banking77_greedy_n256_s12.json": {
      "bytes": 115389,
      "sha256": "782a22384dce251904f959a5c5055e19bd74940e81049ecd17ed85c9411386b8"
    },
    "results/runs/V2b_banking77_greedy_n256_s13.json": {
      "bytes": 115027,
      "sha256": "203f450435b75b25de41a317d0268e5dd767eb849b9457d0d287013da6e2609b"
    },
    "results/runs/V2b_banking77_greedy_n256_s14.json": {
      "bytes": 115433,
      "sha256": "5e8e7840dad84a68646de3c9f64a999986dcc045c047ad96cdca75ab40277e12"
    },
    "results/runs/V2b_banking77_greedy_n256_s15.json": {
      "bytes": 115833,
      "sha256": "7d1199635e521941ebe7353c1f39355aed2aa25852798c400d859178fc504c51"
    },
    "results/runs/V2b_banking77_greedy_n256_s16.json": {
      "bytes": 112361,
      "sha256": "66a8c49bff9b0c64bfe88da71e8b3d802aba23d0dab3f23fceda3e2aa6988b8e"
    },
    "results/runs/V2b_banking77_greedy_n256_s17.json": {
      "bytes": 104774,
      "sha256": "0b48699e148c908b5630bb2d206f4b5b13d460844f3359127962fbd7b293daa5"
    },
    "results/runs/V2b_banking77_greedy_n256_s18.json": {
      "bytes": 120722,
      "sha256": "dc8b3e2fbf691e27eebd8adbfc697d21e5b5592d37e5e70e44992192058e779f"
    },
    "results/runs/V2b_banking77_greedy_n64_s11.json": {
      "bytes": 88504,
      "sha256": "305891a79e86b9b260dbeed3d8c5cce99366dbe12f1ba2a05796f4b601469be2"
    },
    "results/runs/V2b_banking77_greedy_n64_s12.json": {
      "bytes": 108027,
      "sha256": "9883a062b929810f3ca001749dc770222728a06317ced9a2bf39bb3fd7238557"
    },
    "results/runs/V2b_banking77_greedy_n64_s13.json": {
      "bytes": 108752,
      "sha256": "25b963fda2ca16a5983709c5208c3075d0bfa9f167200313d9f92d21de062f4a"
    },
    "results/runs/V2b_banking77_greedy_n64_s14.json": {
      "bytes": 90717,
      "sha256": "6b658d68271efecd27421a62d6fa43d10ae60e77ac2d3afbd7371e6fecb76292"
    },
    "results/runs/V2b_banking77_greedy_n64_s15.json": {
      "bytes": 99908,
      "sha256": "0c6c6bfab8f10575f7bf4ab087a7c08f1e0376928c94792756937a08ecf42705"
    },
    "results/runs/V2b_banking77_greedy_n64_s16.json": {
      "bytes": 72994,
      "sha256": "cf4dc6ec1e3ccd377a4b22e288ed2161e996bc93fcc2b1de749bb322965e458a"
    },
    "results/runs/V2b_banking77_greedy_n64_s17.json": {
      "bytes": 82698,
      "sha256": "8e20290693469838fdafe811afb44674f32d6a96437866db1d1404079aa2f94b"
    },
    "results/runs/V2b_banking77_greedy_n64_s18.json": {
      "bytes": 103188,
      "sha256": "24c0e80d36cd2ba06282538e63033d1ce6a6fe48bd3be0c604c69fa071e33635"
    },
    "results/runs/V2b_banking77_mcnemar_n16_s11.json": {
      "bytes": 79199,
      "sha256": "29a8fd4abcec87a1a6202a3821cc0e1f90c5775a323a8d05c68a432780dfb20b"
    },
    "results/runs/V2b_banking77_mcnemar_n16_s12.json": {
      "bytes": 80464,
      "sha256": "1e44edf3e84c30a8f1486bfde38eb4e71c9365fd70b700c679f5bbd2e6aa0ebc"
    },
    "results/runs/V2b_banking77_mcnemar_n16_s13.json": {
      "bytes": 75249,
      "sha256": "c75daa408255dacacdfcb4388d297096e107c2e012bc0bdb47638ef411887ed0"
    },
    "results/runs/V2b_banking77_mcnemar_n16_s14.json": {
      "bytes": 78090,
      "sha256": "9f5453e4f709f4d86f695398b4469ccbd40604f836dcf3452ed72168b387deb4"
    },
    "results/runs/V2b_banking77_mcnemar_n16_s15.json": {
      "bytes": 84138,
      "sha256": "3f1eaef3dbd6728ef85de6a60613c6fca3bacf3d060d25222d5453e21150404f"
    },
    "results/runs/V2b_banking77_mcnemar_n16_s16.json": {
      "bytes": 81225,
      "sha256": "455d66ccc52da121a928bbbbcc79b1e9062b94bc4d0368b7d06e8f3b88a2f062"
    },
    "results/runs/V2b_banking77_mcnemar_n16_s17.json": {
      "bytes": 82233,
      "sha256": "6555eae90a176b538bcef9c43d7afb336159119311962352761aebc28a893dd4"
    },
    "results/runs/V2b_banking77_mcnemar_n16_s18.json": {
      "bytes": 77536,
      "sha256": "add64ec144c29f20d01e6be370c375e3b422380ea8b01f5bd69a020e6dde82db"
    },
    "results/runs/V2b_banking77_mcnemar_n64_s11.json": {
      "bytes": 83314,
      "sha256": "90b88133c0fd5fcb6df2adfedf508cb1998df850ac3fa16169d6243f270e790c"
    },
    "results/runs/V2b_banking77_mcnemar_n64_s12.json": {
      "bytes": 110089,
      "sha256": "9084367dbfa30de7ddff6c2d3162ea70c8e8abc45d48a1413d755e562711de63"
    },
    "results/runs/V2b_banking77_mcnemar_n64_s13.json": {
      "bytes": 85205,
      "sha256": "16505f5c71562c0723e9b91eb90278387d4c2c3c9a21e95faf92b8c6656c060e"
    },
    "results/runs/V2b_banking77_mcnemar_n64_s14.json": {
      "bytes": 79815,
      "sha256": "4a5852796e560d4bf340a2acd8e955990d96dd754f865f885b89ec72a9e9b92c"
    },
    "results/runs/V2b_banking77_mcnemar_n64_s15.json": {
      "bytes": 89052,
      "sha256": "cf42d68f4b267d815a43050e385fe9f1d224a01fc8ec687581a85f78c3ff4537"
    },
    "results/runs/V2b_banking77_mcnemar_n64_s16.json": {
      "bytes": 93953,
      "sha256": "a9475323b8b62d11ec098bc8fce18f318701c278ed751d536a7f5061170bb276"
    },
    "results/runs/V2b_banking77_mcnemar_n64_s17.json": {
      "bytes": 90038,
      "sha256": "7c2e58eb7fee9c0eb878b2bb29722665873c56ed59fd5dda21a1d950e4caed7c"
    },
    "results/runs/V2b_banking77_mcnemar_n64_s18.json": {
      "bytes": 83964,
      "sha256": "925574c7c8af818aa45f30ddd6a9f2e410026c24e77c1604eb0b1e41ccbdb25a"
    },
    "results/runs/V2b_banking77_pilot_n16_s11.json": {
      "bytes": 78635,
      "sha256": "76a179ac7dcc0aaf88db03da991838199652a9443aa7d9ad2edffcd4c626c9c7"
    },
    "results/runs/V2b_banking77_pilot_n16_s12.json": {
      "bytes": 78250,
      "sha256": "14055d5042770e001d3684b93aea637cf9260c752a07aa8dc6bd2e527d749823"
    },
    "results/runs/V2b_banking77_pilot_n16_s13.json": {
      "bytes": 95873,
      "sha256": "279996b2953bc48d18ba56d480de0a1b2a46b97f27885029c51a1e77cb3cef4c"
    },
    "results/runs/V2b_banking77_pilot_n16_s14.json": {
      "bytes": 94243,
      "sha256": "64367739629047f1e222782d32362c94f64132469265f08cf53216fdc021c83c"
    },
    "results/runs/V2b_banking77_pilot_n16_s15.json": {
      "bytes": 99438,
      "sha256": "c3fc514abf39148c53377a2c65ab5213a98f62d04f54baf584279c7d092623ab"
    },
    "results/runs/V2b_banking77_pilot_n16_s16.json": {
      "bytes": 84453,
      "sha256": "f948ff6b6f4183d58acd18c508c9e9d5dae45dba428460cb8cbd7bb5691820ed"
    },
    "results/runs/V2b_banking77_pilot_n16_s17.json": {
      "bytes": 73751,
      "sha256": "5b0412c04a821a6261ad8ef1a4b17c69e507e1bc2e7c169ab39d3447847c12e5"
    },
    "results/runs/V2b_banking77_pilot_n16_s18.json": {
      "bytes": 78723,
      "sha256": "24f2842c02e949c82b065c81603c363675054443d6d8e116fe456ffc99a66773"
    },
    "results/runs/V2b_banking77_pilot_n64_s11.json": {
      "bytes": 87770,
      "sha256": "682cf4010d04dd5b5b81dcb13f6e149e25aca1b7685084d3066bc6b293e69c34"
    },
    "results/runs/V2b_banking77_pilot_n64_s12.json": {
      "bytes": 109118,
      "sha256": "0ab4adfcd29b01a7215fe93cc9d387f5e58cfe7a24ee09f159b9fb1560133efa"
    },
    "results/runs/V2b_banking77_pilot_n64_s13.json": {
      "bytes": 106514,
      "sha256": "bff692f72cba8f633f6f5a707e0a30f5092310cb9b4620e63c8c91e95ac32065"
    },
    "results/runs/V2b_banking77_pilot_n64_s14.json": {
      "bytes": 91750,
      "sha256": "d84a736bf235e5504d28ef563c4b434cf1369d45d53f2878015d90e8c016b36a"
    },
    "results/runs/V2b_banking77_pilot_n64_s15.json": {
      "bytes": 96780,
      "sha256": "f5ca3177c61096b9598266c750a116ee755dfbcaef05f7be8570a7377671b0f1"
    },
    "results/runs/V2b_banking77_pilot_n64_s16.json": {
      "bytes": 122148,
      "sha256": "9a647424bc38f8e272dbe172b0a18054ed11670040e9f37462fd2627ddf69287"
    },
    "results/runs/V2b_banking77_pilot_n64_s17.json": {
      "bytes": 91562,
      "sha256": "da28f389f468bef49e42d845210313eb394f3a1fe894797109190cdf0e772aab"
    },
    "results/runs/V2b_banking77_pilot_n64_s18.json": {
      "bytes": 76056,
      "sha256": "0c01fffa85102e3b0244a5ea3f06dfcc4338c86644ec58e12aa4e18761557ef6"
    },
    "results/runs/V2c_trec_confirm_n16_s11.json": {
      "bytes": 78421,
      "sha256": "85f97189e9bcf38f98e2476bc2852045809120a59ed3d59d307eb8f882d6cf1d"
    },
    "results/runs/V2c_trec_confirm_n16_s12.json": {
      "bytes": 81624,
      "sha256": "f51de35946145c427d493c31422cd10034d6d59669364ca3bc2f7b3d4279e455"
    },
    "results/runs/V2c_trec_confirm_n16_s13.json": {
      "bytes": 74526,
      "sha256": "c6bd26e543455f2673c86f2e2afc64450c030eb8eb50c64ec05bc2838968c0ff"
    },
    "results/runs/V2c_trec_confirm_n16_s14.json": {
      "bytes": 81108,
      "sha256": "3b72bc3feadcd718f2dc5d61c646658c5b27e98772ecdcf281b66dfd9ebf3970"
    },
    "results/runs/V2c_trec_confirm_n16_s15.json": {
      "bytes": 79689,
      "sha256": "f490e6c192130d36c38f9d7694c9c7a97cd0aef8141dbc8faf154ce6f390bc8d"
    },
    "results/runs/V2c_trec_confirm_n16_s16.json": {
      "bytes": 73869,
      "sha256": "026349a8271a8317b92a3dc7df4d904927f75e04313343162537c571cb0f19ea"
    },
    "results/runs/V2c_trec_confirm_n16_s17.json": {
      "bytes": 81665,
      "sha256": "c97e2a280e90f8c40dc4df94112366176abacc46b956d2249b2edd6f040f5883"
    },
    "results/runs/V2c_trec_confirm_n16_s18.json": {
      "bytes": 80241,
      "sha256": "f4c335b82f1776975aa635ca27153e54bdfe8be310fd700746e2aefbaf4c9062"
    },
    "results/runs/V2c_trec_confirm_n64_s11.json": {
      "bytes": 87627,
      "sha256": "eb4c3678ff7695251cdeb0303c7ca40c468806f8d85db300d95e713a03e7db0a"
    },
    "results/runs/V2c_trec_confirm_n64_s12.json": {
      "bytes": 94020,
      "sha256": "f6fbb384c22f2f1f2595a14c93f9fc88c5acdb9ed0cb5862e7a195dcddf520db"
    },
    "results/runs/V2c_trec_confirm_n64_s13.json": {
      "bytes": 100044,
      "sha256": "5ea9a5e4c6c3c0ac991b740b986887ff634f64f919b0974dc1a048eba79b1f7c"
    },
    "results/runs/V2c_trec_confirm_n64_s14.json": {
      "bytes": 97720,
      "sha256": "723f5ecc02044a970cdccd1b93800e486b28e2ee9ec84e4305ded9c98a72c934"
    },
    "results/runs/V2c_trec_confirm_n64_s15.json": {
      "bytes": 85715,
      "sha256": "b923547b278d3af0d75df58b014250fdeac0410b41f9ba5dd7d6a047181cc2bc"
    },
    "results/runs/V2c_trec_confirm_n64_s16.json": {
      "bytes": 102838,
      "sha256": "1d3817b22850cfb346af27f4253cfdf6d641d0e3de38a8934244c87ccf6c190d"
    },
    "results/runs/V2c_trec_confirm_n64_s17.json": {
      "bytes": 89583,
      "sha256": "f7d67bee4f434b8d7a5f0280f15a01d24d7aa5848bc2aeae88fe8b7f1bf0180a"
    },
    "results/runs/V2c_trec_confirm_n64_s18.json": {
      "bytes": 87764,
      "sha256": "1b482e767e8baec8747d8c32f38d654c9cd4ae1c17e2c13e14a0f7f9a6ef261c"
    },
    "results/runs/V2c_trec_greedy_n16_s11.json": {
      "bytes": 90350,
      "sha256": "1a578642b1522c94017629330b1376cd13d999c34a2aedbdfbbc8e5a1e4ab48e"
    },
    "results/runs/V2c_trec_greedy_n16_s12.json": {
      "bytes": 81205,
      "sha256": "9f5981b6b56095cde71f03dc9aa72e8d3eb12440aeeb2616bacf56db1a3af58f"
    },
    "results/runs/V2c_trec_greedy_n16_s13.json": {
      "bytes": 80838,
      "sha256": "20015e2037d8e17fe28b5cd1e11e3cf99f346211535b08b0009e722325a749a7"
    },
    "results/runs/V2c_trec_greedy_n16_s14.json": {
      "bytes": 81258,
      "sha256": "a4d8dd53d0c8c3bf619729c06e884f86a1081745facc145a9d45dfc19636a48e"
    },
    "results/runs/V2c_trec_greedy_n16_s15.json": {
      "bytes": 79722,
      "sha256": "275d8a0e95efb76a7126ec4aea2c81148d4c7c8cb77cd2ca043583e4ec610866"
    },
    "results/runs/V2c_trec_greedy_n16_s16.json": {
      "bytes": 80899,
      "sha256": "76243c88be613bedc6140c36257de85aed7e77e9946aa99e6c349fcd903edd3e"
    },
    "results/runs/V2c_trec_greedy_n16_s17.json": {
      "bytes": 84790,
      "sha256": "989615cc5703dc06541fd877a26fe542a6ac33f8364c493992b13316abd24285"
    },
    "results/runs/V2c_trec_greedy_n16_s18.json": {
      "bytes": 83666,
      "sha256": "5db8917a0def4dfc61b7085cce69d43a2680dffe40efd5b3e3dcd2e1c05f32e9"
    },
    "results/runs/V2c_trec_greedy_n256_s11.json": {
      "bytes": 115739,
      "sha256": "bd45a4fea77f7d93cc607c52388dc5a825de9ca5e2b78ded2f91c6aa39a62756"
    },
    "results/runs/V2c_trec_greedy_n256_s12.json": {
      "bytes": 117910,
      "sha256": "b9e324a8adb86b063b51ead21ade063a92ff9dd18f18d3a920023961ee87b838"
    },
    "results/runs/V2c_trec_greedy_n256_s13.json": {
      "bytes": 112447,
      "sha256": "d819ccb90fb49d566c432d3a022394bfe864442a5b703a15c417663809ec236d"
    },
    "results/runs/V2c_trec_greedy_n256_s14.json": {
      "bytes": 109937,
      "sha256": "9b6c8eec319a9ee220a48941f1a55b911e985b19710ad5b2cf35d0ce7f1c9b1e"
    },
    "results/runs/V2c_trec_greedy_n256_s15.json": {
      "bytes": 122592,
      "sha256": "12b62df75a8b7f50beeb79dd79c5823ac28ff72c709d4c3b61c92eedf6b1bfcc"
    },
    "results/runs/V2c_trec_greedy_n256_s16.json": {
      "bytes": 145977,
      "sha256": "8c91b42087786a3ea696b7acb8c341cbd585c8c86d43e552ad05635aead4d171"
    },
    "results/runs/V2c_trec_greedy_n256_s17.json": {
      "bytes": 113879,
      "sha256": "c076729b9dc6ae799f40752d56b471f42780bd1eb3864ce0561556e8e346ad1c"
    },
    "results/runs/V2c_trec_greedy_n256_s18.json": {
      "bytes": 113721,
      "sha256": "6fdf4c39db604c94ab097193f7f1ba0e3fc1b4ee2dff33f217056548f897718c"
    },
    "results/runs/V2c_trec_greedy_n64_s11.json": {
      "bytes": 89223,
      "sha256": "bc9dce34cc571d7dad904eda30b6c2f65868820190a54e55bde35e2cfefa4b74"
    },
    "results/runs/V2c_trec_greedy_n64_s12.json": {
      "bytes": 92861,
      "sha256": "ec82b9dace3101d1582cad881fce21912713af95e1b3aa87354ba55202c90551"
    },
    "results/runs/V2c_trec_greedy_n64_s13.json": {
      "bytes": 92677,
      "sha256": "a52bc024b429dea600c4a0c0988d957e18480caa46d1bddab7ea9f3268c95f60"
    },
    "results/runs/V2c_trec_greedy_n64_s14.json": {
      "bytes": 100249,
      "sha256": "077f33f42a080154e965fc8eeca44e3e23fb7a22dd0f756f3f6bf5995281b2c0"
    },
    "results/runs/V2c_trec_greedy_n64_s15.json": {
      "bytes": 96751,
      "sha256": "54c3c9ffd894b72314b6adb459d0a3b873d2f8ce480e89b80d391512101f10f3"
    },
    "results/runs/V2c_trec_greedy_n64_s16.json": {
      "bytes": 104540,
      "sha256": "629adbbb01e5ee148eb8cde73c24fa91f17027750073c7c86c760e43ce040b0d"
    },
    "results/runs/V2c_trec_greedy_n64_s17.json": {
      "bytes": 93402,
      "sha256": "f53e8044a0c5851c9908498002c7d674510aa1af7a357b23de5c731aacf740be"
    },
    "results/runs/V2c_trec_greedy_n64_s18.json": {
      "bytes": 89632,
      "sha256": "04474f48bdee9c8eed224fe371a7082e447d8976fd4ba8c6cb5db83a291f13e2"
    },
    "results/runs/V2c_trec_mcnemar_n16_s11.json": {
      "bytes": 72536,
      "sha256": "0215339738abb53ab914953931fa560459e5c4de9c87fad84adf847139a3f832"
    },
    "results/runs/V2c_trec_mcnemar_n16_s12.json": {
      "bytes": 79917,
      "sha256": "70d1d40988f3fc5d6dcb08151673969b40c61e3c2a049aba71c36cd7fcc95f45"
    },
    "results/runs/V2c_trec_mcnemar_n16_s13.json": {
      "bytes": 72523,
      "sha256": "dc0142a2165a10d52a23b991b21e48bd4f3b9c10ac2976c1e4598b80a0ac4193"
    },
    "results/runs/V2c_trec_mcnemar_n16_s14.json": {
      "bytes": 73556,
      "sha256": "2b4a94037852707b15d99b6cadf342db180c3549f510caf30309046e038c96d8"
    },
    "results/runs/V2c_trec_mcnemar_n16_s15.json": {
      "bytes": 74377,
      "sha256": "3062e6baae68f18ccab2d76f60d8e8d06b0b5cfd1d216ffd4078f3e9833c72f1"
    },
    "results/runs/V2c_trec_mcnemar_n16_s16.json": {
      "bytes": 73967,
      "sha256": "c52682ebff8e5a6c0a9fbc5130451d6ee6122d5e4320dc40ee7302d5d74bda7a"
    },
    "results/runs/V2c_trec_mcnemar_n16_s17.json": {
      "bytes": 73727,
      "sha256": "cf37f3b7930ca6d3df1b571c55970e89abae3c661239118e7575e1583ea0d650"
    },
    "results/runs/V2c_trec_mcnemar_n16_s18.json": {
      "bytes": 74039,
      "sha256": "fb7ef8e9f2e0d8dd7b470a9614abdf69f6e6deccb82fd622e41de1f186eca122"
    },
    "results/runs/V2c_trec_mcnemar_n64_s11.json": {
      "bytes": 82755,
      "sha256": "ea46d233a62f9791e9ff859a067dbef1ce1b9129f5d20351c0c70d734b0442cb"
    },
    "results/runs/V2c_trec_mcnemar_n64_s12.json": {
      "bytes": 86073,
      "sha256": "989ea7de769a5066a8d68c88818633f53dd015fcff55e008e8c5ca0353051b21"
    },
    "results/runs/V2c_trec_mcnemar_n64_s13.json": {
      "bytes": 83673,
      "sha256": "39f223e8637a994afd9dfa4a35d7b8242c6b2674d597b35603ea7e81f779f1f9"
    },
    "results/runs/V2c_trec_mcnemar_n64_s14.json": {
      "bytes": 90785,
      "sha256": "005d9cff335eea18951fbe84213c633fcb56f2857c10fc270d5dcabbd1c7a746"
    },
    "results/runs/V2c_trec_mcnemar_n64_s15.json": {
      "bytes": 87044,
      "sha256": "61c0cb37d525595c3e017b0a172a7ad35688d5cef7ec63f9a54645243dad9448"
    },
    "results/runs/V2c_trec_mcnemar_n64_s16.json": {
      "bytes": 84114,
      "sha256": "52161fb6064370179091e54d03fc1070b15a4656d4cc8c4b69da7766a3e6453f"
    },
    "results/runs/V2c_trec_mcnemar_n64_s17.json": {
      "bytes": 85073,
      "sha256": "eb351524978fa181369c2b52f8fc785bdfa39861fbab86002933756fbf4fd433"
    },
    "results/runs/V2c_trec_mcnemar_n64_s18.json": {
      "bytes": 86413,
      "sha256": "7b895973c6c61b0b06e87fa0299af1f58a58839a1264b6d002fcfd176c6c298f"
    },
    "results/runs/V2c_trec_pilot_n16_s11.json": {
      "bytes": 73618,
      "sha256": "0b84dbece4cbb4ec7f7d09110d1ea78fc638def400cec38194bfe82fb49e3ca2"
    },
    "results/runs/V2c_trec_pilot_n16_s12.json": {
      "bytes": 80724,
      "sha256": "bc914ca306e10328521b826e4bc2914ab25b570bd1e6f9133fc3a98646495100"
    },
    "results/runs/V2c_trec_pilot_n16_s13.json": {
      "bytes": 78688,
      "sha256": "589903b8f8e4966b7d200307e529879c51bb57d134669253b9b56aef7f0505ad"
    },
    "results/runs/V2c_trec_pilot_n16_s14.json": {
      "bytes": 82004,
      "sha256": "165b0f0320a32c66409afd09150c791fd6b5750eefaf5e02d5c768936bfddd18"
    },
    "results/runs/V2c_trec_pilot_n16_s15.json": {
      "bytes": 79693,
      "sha256": "ed1ddc36f54539e7899d595a787f58b4974a48971a32dd6e344ac940097cc523"
    },
    "results/runs/V2c_trec_pilot_n16_s16.json": {
      "bytes": 101853,
      "sha256": "a1124ab5424e786fc45002d8e96747ce89ea3a6b5387eb9a133fe1dec5aeb25a"
    },
    "results/runs/V2c_trec_pilot_n16_s17.json": {
      "bytes": 84836,
      "sha256": "9341619dde603f93ef7b8561ea897beb768e3e890fee8799f3fe534c7dda190f"
    },
    "results/runs/V2c_trec_pilot_n16_s18.json": {
      "bytes": 77634,
      "sha256": "2d4a4cf98683b37d000fe5fdfbf1324f4926a195972e225bca143e20e36ac375"
    },
    "results/runs/V2c_trec_pilot_n64_s11.json": {
      "bytes": 82679,
      "sha256": "dfa10dfbbacbf806cca9365596bea2015f082a935d38950bb2a4e758011b849b"
    },
    "results/runs/V2c_trec_pilot_n64_s12.json": {
      "bytes": 91754,
      "sha256": "3aa30ca4fa75dac0a9792d9c56310ff81dd616e41fa886065ad146fc660b2cee"
    },
    "results/runs/V2c_trec_pilot_n64_s13.json": {
      "bytes": 99962,
      "sha256": "b41fd89d123fc0233a8eaeabf2d0c41a0d8ca4efc43730ae45e64aa44ce965d6"
    },
    "results/runs/V2c_trec_pilot_n64_s14.json": {
      "bytes": 97652,
      "sha256": "6bfac0d67299fe11de99c94c6c7cefbb81c825a22e9705a30d37ee17b7b9475b"
    },
    "results/runs/V2c_trec_pilot_n64_s15.json": {
      "bytes": 91193,
      "sha256": "d4d023fd4a62667c30e0831f7b419a52a159d36c93910bfcc698c3d4847b06d3"
    },
    "results/runs/V2c_trec_pilot_n64_s16.json": {
      "bytes": 104636,
      "sha256": "9938268c8917707aab31d9c7f1084a5fb37530bea6cbb6a28de56ae226e35d07"
    },
    "results/runs/V2c_trec_pilot_n64_s17.json": {
      "bytes": 90044,
      "sha256": "6e3bc0e3d8dd1632c2e697934be9ffee01658da6e6dc6b159344b8783c7d3732"
    },
    "results/runs/V2c_trec_pilot_n64_s18.json": {
      "bytes": 86693,
      "sha256": "71c2aa9a6a29db57eb540bbca66ea702a968a2386bb6cf18cac5d23983e55b80"
    },
    "results/runs/V2d_gsm8k_confirm_n16_s11.json": {
      "bytes": 86121,
      "sha256": "93ab20384cdbfd761c3acb0d946a813246b6800517352ac62f00a881f311989a"
    },
    "results/runs/V2d_gsm8k_confirm_n16_s12.json": {
      "bytes": 87982,
      "sha256": "b36c1738ff99a141ccbabf3b05988aedcd69c3f556cc57201602ff8588efdbb2"
    },
    "results/runs/V2d_gsm8k_confirm_n16_s13.json": {
      "bytes": 86972,
      "sha256": "a33620ccbb69a37c389390d6a27675fc148110ef10f348890986040121e8805e"
    },
    "results/runs/V2d_gsm8k_confirm_n16_s14.json": {
      "bytes": 84879,
      "sha256": "4108a2b157ae7f938319fd93b5357acf4cfaacd824809e8898febfb67b499d7b"
    },
    "results/runs/V2d_gsm8k_confirm_n16_s15.json": {
      "bytes": 82874,
      "sha256": "cc06ee7f9f1a0253ca7d6653c575f225ddbe7cdee490cc572a6f261100f66c05"
    },
    "results/runs/V2d_gsm8k_confirm_n16_s16.json": {
      "bytes": 101523,
      "sha256": "ca5f7117778c2afdef748f6e941dfbc69591dc768daa3c4dfdc066b39a34ab10"
    },
    "results/runs/V2d_gsm8k_confirm_n16_s17.json": {
      "bytes": 116267,
      "sha256": "c06295bf368941d3aedd4dbcaed1b1b664cebc7a0056902b05e3e3b3db711147"
    },
    "results/runs/V2d_gsm8k_confirm_n16_s18.json": {
      "bytes": 93844,
      "sha256": "632bdbb2ea9e72b6f21291993e81a8e5935285f141cbbaa4686784445f4d7f1e"
    },
    "results/runs/V2d_gsm8k_confirm_n64_s11.json": {
      "bytes": 93329,
      "sha256": "574beeaaccb169e6ad2a6491bc1081c964c020c2bdd541da1dce505f6eb94f00"
    },
    "results/runs/V2d_gsm8k_confirm_n64_s12.json": {
      "bytes": 114680,
      "sha256": "d1c0fa37b6b2469f63309de49c3ede457eb2c1a02efa7d7dc30c42d321cc0ad1"
    },
    "results/runs/V2d_gsm8k_confirm_n64_s13.json": {
      "bytes": 100190,
      "sha256": "70a65b9039534f4d69397dee10e331fb7345caec98eeb24bf4ed411acb683871"
    },
    "results/runs/V2d_gsm8k_confirm_n64_s14.json": {
      "bytes": 114097,
      "sha256": "97bec73726ad31fba6c96997468353a3714448e18594f763a7818e136cc7a2b8"
    },
    "results/runs/V2d_gsm8k_confirm_n64_s15.json": {
      "bytes": 87248,
      "sha256": "1ffd425bffe842ba71ebf5063d1ac1e6bbcbdb725f876c764aad10edb1e5ba35"
    },
    "results/runs/V2d_gsm8k_confirm_n64_s16.json": {
      "bytes": 104265,
      "sha256": "fd6070175d5db5bf6af496833824dfa9547fe8c3e5e44675a2098c560bf91f6b"
    },
    "results/runs/V2d_gsm8k_confirm_n64_s17.json": {
      "bytes": 111217,
      "sha256": "44b0d0ee8d34563f300ed69f02b2d5f90b7a67d792a42cf062f4d152e921f034"
    },
    "results/runs/V2d_gsm8k_confirm_n64_s18.json": {
      "bytes": 125720,
      "sha256": "526271c1a99a26da128dbca880bc4063b46e3c4ce487846fd7b24aac391aba47"
    },
    "results/runs/V2d_gsm8k_greedy_n16_s11.json": {
      "bytes": 100441,
      "sha256": "9f605bb96f3c06256885e65d5013f1334bbd251adcbf626f241e041f3f8d81cc"
    },
    "results/runs/V2d_gsm8k_greedy_n16_s12.json": {
      "bytes": 104860,
      "sha256": "77fc75d2f610df5c6978112030d12a1aa222a8dd25110e2931b308f68fb1eff0"
    },
    "results/runs/V2d_gsm8k_greedy_n16_s13.json": {
      "bytes": 86090,
      "sha256": "3c60058d587e45472ab420cd8261b5c24f49f4cf41e4bcffdb97a93ee6391455"
    },
    "results/runs/V2d_gsm8k_greedy_n16_s14.json": {
      "bytes": 102971,
      "sha256": "111a024e1e756f2a7fda0dca46b8dc09e2a957e4c94ee31e64a6e630b71379b4"
    },
    "results/runs/V2d_gsm8k_greedy_n16_s15.json": {
      "bytes": 116646,
      "sha256": "a654683086e920a484294145f52f509017cc31278ed1e7b8c77d81e4e92d64b9"
    },
    "results/runs/V2d_gsm8k_greedy_n16_s16.json": {
      "bytes": 110048,
      "sha256": "9f52973c20da22ce666009c5beb0333758b4382ef17f2f6f72a67a020910400e"
    },
    "results/runs/V2d_gsm8k_greedy_n16_s17.json": {
      "bytes": 84182,
      "sha256": "89dd7930bc1d2c9942e2d0f9197921639718cb3cb242b14a8c9cc0daaa856f24"
    },
    "results/runs/V2d_gsm8k_greedy_n16_s18.json": {
      "bytes": 99485,
      "sha256": "30b2beb8ac80d2007cf9037fe2d35aadddbe1faa9927cdd6d9ac4ae499280571"
    },
    "results/runs/V2d_gsm8k_greedy_n256_s11.json": {
      "bytes": 131023,
      "sha256": "178bcfaa71a6e8857f164577aae0c0651633d8f1f1eb357c0760787a7b0b0e18"
    },
    "results/runs/V2d_gsm8k_greedy_n256_s12.json": {
      "bytes": 130149,
      "sha256": "553a3c8c8f36e778b5d6b6c0330400fe6ece14bf3c7ecc5578260a3ab3e51a7e"
    },
    "results/runs/V2d_gsm8k_greedy_n256_s13.json": {
      "bytes": 144343,
      "sha256": "f4592acc76a1b317c3f61880a21637f7ce024a21aaa4905b0954d02c3d1a1f23"
    },
    "results/runs/V2d_gsm8k_greedy_n256_s14.json": {
      "bytes": 140191,
      "sha256": "78f65964f6ee6596fb9fd2871ddf2356fa05102648309dbcd363d51921fb814b"
    },
    "results/runs/V2d_gsm8k_greedy_n256_s15.json": {
      "bytes": 112592,
      "sha256": "082517bb8ceb7aed56b9c5c62f2aecf37f6050b9c1d902ce320d16128c674a5f"
    },
    "results/runs/V2d_gsm8k_greedy_n256_s16.json": {
      "bytes": 130098,
      "sha256": "4c266592cd3e29eb8d3da5ab937958a02f60f65d9296d2058303a55eec6031e0"
    },
    "results/runs/V2d_gsm8k_greedy_n256_s17.json": {
      "bytes": 118253,
      "sha256": "5edb9f573727d41f7542254cc9071a4b67ecaa5cae379763c27dcb4239682ad8"
    },
    "results/runs/V2d_gsm8k_greedy_n256_s18.json": {
      "bytes": 127441,
      "sha256": "9f606a0bf2b60a5341c97d19e57946d874476ba5ee693416ba8c1f519c1fdbf6"
    },
    "results/runs/V2d_gsm8k_greedy_n64_s11.json": {
      "bytes": 116320,
      "sha256": "0d8b4a2773e72f6bcce8362fb6b331a90aa9b3bb0453ce77234bc20e12f17684"
    },
    "results/runs/V2d_gsm8k_greedy_n64_s12.json": {
      "bytes": 110597,
      "sha256": "a6f191a95f28922ef41eec5288cc321ad20935d79da0102b0399b8f3c698b0d5"
    },
    "results/runs/V2d_gsm8k_greedy_n64_s13.json": {
      "bytes": 91773,
      "sha256": "1c8e1b0912aa36ae3d0e7487b53956d80533cdc7797421ce5873d1a35c7b8a2e"
    },
    "results/runs/V2d_gsm8k_greedy_n64_s14.json": {
      "bytes": 114592,
      "sha256": "03db0f850fc62105f45f99e841b92dca013308aabb1057ec1c376b4afecd1de4"
    },
    "results/runs/V2d_gsm8k_greedy_n64_s15.json": {
      "bytes": 88114,
      "sha256": "0f2f818091202663b495a6be572754ed2afcf6147e444e7daa41a71fb1621011"
    },
    "results/runs/V2d_gsm8k_greedy_n64_s16.json": {
      "bytes": 91306,
      "sha256": "81692cbd774f704294e685760435696702f448dfeaee33ac1a09d8cb6d7c3c28"
    },
    "results/runs/V2d_gsm8k_greedy_n64_s17.json": {
      "bytes": 107611,
      "sha256": "99dad7092fdf8a2d39e609fd0db48d1b5415c43ec48f40dff3163fb8de4111f9"
    },
    "results/runs/V2d_gsm8k_greedy_n64_s18.json": {
      "bytes": 108356,
      "sha256": "920f25d5366f6c2f9896aa64c343368406564719833a87d6f17f1964d0b4d64c"
    },
    "results/runs/V2d_gsm8k_mcnemar_n16_s11.json": {
      "bytes": 82767,
      "sha256": "5bff06d5e1ae4eb7caec80cfa9e19e880e038d40354a86bd4ee83fa9fd99fa39"
    },
    "results/runs/V2d_gsm8k_mcnemar_n16_s12.json": {
      "bytes": 83874,
      "sha256": "674e928559448f3fc22cd031322394c1e73a4dc7f35781e27a380c258d36d187"
    },
    "results/runs/V2d_gsm8k_mcnemar_n16_s13.json": {
      "bytes": 84137,
      "sha256": "e6b6241cc7c0bea0be2041ad44c8d0997f5ff7db86889dfca508f8d3d826bd78"
    },
    "results/runs/V2d_gsm8k_mcnemar_n16_s14.json": {
      "bytes": 85667,
      "sha256": "61ecff2254c285bdc99d4b3eaee4e62c0ef1e37ea0d8b7aaeb2a5eb38ab07c55"
    },
    "results/runs/V2d_gsm8k_mcnemar_n16_s15.json": {
      "bytes": 84315,
      "sha256": "390b234a2914239cc37660732cac5c6b6bef994f603a137ef814991df8d8f181"
    },
    "results/runs/V2d_gsm8k_mcnemar_n16_s16.json": {
      "bytes": 85062,
      "sha256": "8fd5a6f17e92e8c7f9c53ad02c6e4146f5fcc9dc6b483feb08abffb4573c77d4"
    },
    "results/runs/V2d_gsm8k_mcnemar_n16_s17.json": {
      "bytes": 84518,
      "sha256": "3103136caf89d98f5b142d038f5a5d5097d465c0d5265cc6a3713ee4971ecfea"
    },
    "results/runs/V2d_gsm8k_mcnemar_n16_s18.json": {
      "bytes": 81641,
      "sha256": "1e195e40f144b2f7b60a5f5b1c952af13a24042a1633f122ca1d221d72ceb68d"
    },
    "results/runs/V2d_gsm8k_mcnemar_n64_s11.json": {
      "bytes": 100890,
      "sha256": "c7bb9f1c03c355e9a341b2281bb46fccf2dbe47f604d9e1d9702042c5a3fdda8"
    },
    "results/runs/V2d_gsm8k_mcnemar_n64_s12.json": {
      "bytes": 86552,
      "sha256": "219eb7be2d3d7b12122e07b16dc8c51a18787ff7632bd0aad2ec6d7ca07ec3ea"
    },
    "results/runs/V2d_gsm8k_mcnemar_n64_s13.json": {
      "bytes": 94356,
      "sha256": "9912d7cefaaa798129f684791176c337d14a07675edc85fadcb7f1a18bcd5243"
    },
    "results/runs/V2d_gsm8k_mcnemar_n64_s14.json": {
      "bytes": 102714,
      "sha256": "d8b4f8530fe12c7e8accccb51dfcad00b9a2d77a81c3f9cd21a8c3b9fa003cb2"
    },
    "results/runs/V2d_gsm8k_mcnemar_n64_s15.json": {
      "bytes": 105018,
      "sha256": "6951d51efda3a42de9a3919bc3bac778eea89d9d2cf07c1a3fa4927c9a5fd0d3"
    },
    "results/runs/V2d_gsm8k_mcnemar_n64_s16.json": {
      "bytes": 91265,
      "sha256": "10f50b3647f0ad20ade08c63aae0fce9441df04fa9dcf3bd34fd5d5c3dbec14f"
    },
    "results/runs/V2d_gsm8k_mcnemar_n64_s17.json": {
      "bytes": 116637,
      "sha256": "0b5959eedd06b24a844ed41aee5f1332623c2fdaa334037561afb618aeab8151"
    },
    "results/runs/V2d_gsm8k_mcnemar_n64_s18.json": {
      "bytes": 120082,
      "sha256": "5384365154f967e99897f356dd8b8fe99af1c1ed2f0c3efd1f424b7a530435cb"
    },
    "results/runs/V2d_gsm8k_pilot_n16_s11.json": {
      "bytes": 103027,
      "sha256": "5a108508f699a4876d7c26011cf43bebb0ecf831599fb392d288cad240949ab7"
    },
    "results/runs/V2d_gsm8k_pilot_n16_s12.json": {
      "bytes": 98530,
      "sha256": "aea2f18cbba4c84e23e0181af8ec52b26b1354e9bbda4239af835543be3d4d6d"
    },
    "results/runs/V2d_gsm8k_pilot_n16_s13.json": {
      "bytes": 86183,
      "sha256": "d88f8627e46e5e5c0e85429aa10c8f01cbdab0000a8d6521b8b610fad9ac2690"
    },
    "results/runs/V2d_gsm8k_pilot_n16_s14.json": {
      "bytes": 80342,
      "sha256": "c8baf7fe044cbc405a0f230aa086f701593b3c99d420b534ef23602e32790a32"
    },
    "results/runs/V2d_gsm8k_pilot_n16_s15.json": {
      "bytes": 92517,
      "sha256": "6428af746328c21e9f917226a72246789cf732c089504b2597dfbffce3883dbe"
    },
    "results/runs/V2d_gsm8k_pilot_n16_s16.json": {
      "bytes": 103607,
      "sha256": "8a282061818f00829d3a91ae8b7fe0f77f76f6e0707d37bb62c6fd5694c43c57"
    },
    "results/runs/V2d_gsm8k_pilot_n16_s17.json": {
      "bytes": 106380,
      "sha256": "1aac83d67877dfa4a61a17470da85e6c48d6b9e2f4eade6a15b3660cf989ef3d"
    },
    "results/runs/V2d_gsm8k_pilot_n16_s18.json": {
      "bytes": 106035,
      "sha256": "65bd248d86c11c63d337ac82a8ed31e372046d1d9027f75e14d26b3dc0e20270"
    },
    "results/runs/V2d_gsm8k_pilot_n64_s11.json": {
      "bytes": 108718,
      "sha256": "8bb599afcced2127fd935d9a78cf50f54b67e59e1ebd89e983662657b8d44365"
    },
    "results/runs/V2d_gsm8k_pilot_n64_s12.json": {
      "bytes": 111839,
      "sha256": "a9c994db5cd855c3172854be328bda0268bb40e3dbea17bc3ca717191dbcc37d"
    },
    "results/runs/V2d_gsm8k_pilot_n64_s13.json": {
      "bytes": 118857,
      "sha256": "e45d0b06da6326ef30bc57ea60da51ea7f1e405cedee8fa21af9b065df19eff2"
    },
    "results/runs/V2d_gsm8k_pilot_n64_s14.json": {
      "bytes": 108872,
      "sha256": "56690010f00c621f6b654e3d4fca36c82ac6db7064d3c0349c77cdf80fdafa0a"
    },
    "results/runs/V2d_gsm8k_pilot_n64_s15.json": {
      "bytes": 102521,
      "sha256": "07ca2562a7e91fb2004f426d76278d0a44366d5791b0de301ccf0eba9f7474f2"
    },
    "results/runs/V2d_gsm8k_pilot_n64_s16.json": {
      "bytes": 104089,
      "sha256": "82e9f16c4802037636a63b91e745e46092e84b852e0171aa2be92fbfef374dc9"
    },
    "results/runs/V2d_gsm8k_pilot_n64_s17.json": {
      "bytes": 111959,
      "sha256": "b7b403de884a0e1ac589d401ab96d8e3f8324e5897686b2b6e0fcb6f9329fb8c"
    },
    "results/runs/V2d_gsm8k_pilot_n64_s18.json": {
      "bytes": 102218,
      "sha256": "1d949acaabb3b532c33dd89f53afaa7911e38f16d76381c3169a49d9e2b887df"
    },
    "results/runs/V2s_banking77_greedy_n16_s11.json": {
      "bytes": 92939,
      "sha256": "8e67dfc8021e15652a956328ca63141d2b4320cfcf74269d343606a199e7b8a1"
    },
    "results/runs/V2s_banking77_greedy_n16_s12.json": {
      "bytes": 93006,
      "sha256": "efd09f0c053779038301c44903b12b618065df4f96566a7f4b1c3a9be7000767"
    },
    "results/runs/V2s_banking77_greedy_n16_s13.json": {
      "bytes": 94087,
      "sha256": "307da015c635171d87751826e62db941b08391b367a1e742c2283547afa1a451"
    },
    "results/runs/V2s_banking77_greedy_n16_s14.json": {
      "bytes": 90525,
      "sha256": "7fc3bac0174e3b0c375f73c209796365f1f4cf6c3e18f9e7b19c29f2d91f56c2"
    },
    "results/runs/V2s_banking77_greedy_n16_s15.json": {
      "bytes": 94532,
      "sha256": "c0c8b1dfd1501a0ba29f89ac94d81fe3581064e92e43307c3f26adbd55ca761f"
    },
    "results/runs/V2s_banking77_greedy_n256_s11.json": {
      "bytes": 129253,
      "sha256": "4172f3e01755bf8f139deca4076315920c86ea26303b5c9bf355994283c3fab0"
    },
    "results/runs/V2s_banking77_greedy_n256_s12.json": {
      "bytes": 121113,
      "sha256": "46d0e5e72da75d687acf0cea653d527c46a5c4742ce5bfed49f5e126a7dd7ae7"
    },
    "results/runs/V2s_banking77_greedy_n256_s13.json": {
      "bytes": 115424,
      "sha256": "212a7cb8d774c9e0bb17afdd8795da7f70f9dcc1d4daf680c675bda9fdca19cf"
    },
    "results/runs/V2s_banking77_greedy_n256_s14.json": {
      "bytes": 113574,
      "sha256": "62740efa0a2935001822099b08c77ebce97c8e19351fc19fe3205bfdae4c54fb"
    },
    "results/runs/V2s_banking77_greedy_n256_s15.json": {
      "bytes": 124531,
      "sha256": "4591f878832ea70a63755e0abc921abfae547ff78ed8e508fad33d79fc74cf23"
    },
    "results/runs/V2s_banking77_greedy_n64_s11.json": {
      "bytes": 98367,
      "sha256": "9b63700179ab8a8f17c2547ffbbe1550a0277f394156915f4e0744700b20bf43"
    },
    "results/runs/V2s_banking77_greedy_n64_s12.json": {
      "bytes": 100874,
      "sha256": "c0e99ab49eee19b4f3a74956691539807c4852c8795927351c93d789373655ff"
    },
    "results/runs/V2s_banking77_greedy_n64_s13.json": {
      "bytes": 91688,
      "sha256": "80f3c2ec3afec41e3f9ccd131538c3debd9ba256e00e9df714da3b9f63e16b5d"
    },
    "results/runs/V2s_banking77_greedy_n64_s14.json": {
      "bytes": 105622,
      "sha256": "0c4bb1b4147b9d4057be96c0e102d4578e620a4511392006acc4ec7c9c02cd44"
    },
    "results/runs/V2s_banking77_greedy_n64_s15.json": {
      "bytes": 106395,
      "sha256": "04bbf5ca1058c771e7261fb1c192de52920490da8b75565ae8a07c3032ccfabb"
    },
    "results/runs/V2s_banking77_oracle_s11.json": {
      "bytes": 138682,
      "sha256": "ac060b4b63b4350e4a732d1ac207be4ec8610e3f0f67ccccc56096d692168068"
    },
    "results/runs/V2s_gsm8k_greedy_n16_s11.json": {
      "bytes": 88140,
      "sha256": "cbd80a97bcf2563f9aabd67f24adeb42c06b1b499973ef791153f108ea3a71e4"
    },
    "results/runs/V2s_gsm8k_greedy_n16_s12.json": {
      "bytes": 87365,
      "sha256": "e17fa5bfe30a32e0b316e6f75ebf96f464dada9329904f0918abc42904470658"
    },
    "results/runs/V2s_gsm8k_greedy_n16_s13.json": {
      "bytes": 87230,
      "sha256": "1f52e6e73f964c6a0a23308efbce3e3fb5b16dda5382d330e2bf2baa98e5f0d0"
    },
    "results/runs/V2s_gsm8k_greedy_n16_s14.json": {
      "bytes": 79832,
      "sha256": "b5b0add70365d9af0cb3de0871bc52538d20f534d7e57fa49554227d1b673055"
    },
    "results/runs/V2s_gsm8k_greedy_n16_s15.json": {
      "bytes": 83084,
      "sha256": "d55c601911e69ba6fa2ef5f79f5aeb3ee6618d60195b962ca9af1b8d48db1c88"
    },
    "results/runs/V2s_gsm8k_greedy_n256_s11.json": {
      "bytes": 112882,
      "sha256": "0b3f87ff7918e6f749e218be4e316b2970ce7cc4d4b44b96cdb63ac4a69c7bbc"
    },
    "results/runs/V2s_gsm8k_greedy_n256_s12.json": {
      "bytes": 113535,
      "sha256": "caf5a71ef9275541de4f45fef7a1f774b1c1f410459224463c648b398931a1f1"
    },
    "results/runs/V2s_gsm8k_greedy_n256_s13.json": {
      "bytes": 118679,
      "sha256": "eaa9ad432c4b093cac18272f8716a679ee4d85816b32a5662aa3c8e634766929"
    },
    "results/runs/V2s_gsm8k_greedy_n256_s14.json": {
      "bytes": 116305,
      "sha256": "58b69a9281cac3cc5bc1b84090cac19d989879de358a120fc081892c7d6b224f"
    },
    "results/runs/V2s_gsm8k_greedy_n256_s15.json": {
      "bytes": 115404,
      "sha256": "f67419c4f5a7fac97fa17f27d1e10249dbf9f6a9990e5e8db285391f89ea0071"
    },
    "results/runs/V2s_gsm8k_greedy_n64_s11.json": {
      "bytes": 89102,
      "sha256": "085f2f21be8b664579f52686906f01f6ddca39c27446748a9734623db5c91f38"
    },
    "results/runs/V2s_gsm8k_greedy_n64_s12.json": {
      "bytes": 90017,
      "sha256": "95dd17db96c07cf2d174036fe9f38a4f5464b159e5f6d1f375e549f56445f253"
    },
    "results/runs/V2s_gsm8k_greedy_n64_s13.json": {
      "bytes": 92474,
      "sha256": "31fc21a5f11299f17c0c2d4753ac34608ec1afcb655da620c47da84b799a32b8"
    },
    "results/runs/V2s_gsm8k_greedy_n64_s14.json": {
      "bytes": 87857,
      "sha256": "0fb474fa5aaefbe9f3c09544b2644f56d353457d11cbad1abea9b060692abe9a"
    },
    "results/runs/V2s_gsm8k_greedy_n64_s15.json": {
      "bytes": 90087,
      "sha256": "217665274fc364df5c6b12caeb9c797d2b628923a3aaabf1c659d579680d358b"
    },
    "results/runs/V2s_gsm8k_oracle_s11.json": {
      "bytes": 127625,
      "sha256": "6308d53b3f83b5ea38d3c33a630f114b1796f83b7c5a6a98dd863f4c7c54fdeb"
    },
    "results/runs/V2s_trec_greedy_n16_s11.json": {
      "bytes": 115458,
      "sha256": "825ffe9cdf652e792bf5ffa85a40662858485806aa302300b61671ba6740bf00"
    },
    "results/runs/V2s_trec_greedy_n16_s12.json": {
      "bytes": 106723,
      "sha256": "f467fb8eb1af82a4bd89e9902260dc7185c92d19bbf049cd33fe6bf7a66d94ff"
    },
    "results/runs/V2s_trec_greedy_n16_s13.json": {
      "bytes": 124892,
      "sha256": "a7b8d0b57cb390dfadcc249ee4692a2a040ea90e163dbeef0d64337359eeb1aa"
    },
    "results/runs/V2s_trec_greedy_n16_s14.json": {
      "bytes": 105321,
      "sha256": "a106bc3a4c6ae9480476836a27e81530d49f8a3131fe89f148f06cad1ba92901"
    },
    "results/runs/V2s_trec_greedy_n16_s15.json": {
      "bytes": 107516,
      "sha256": "c52f0b99a67cb53ed0a86362015a542e29fedad636a7e9b07832d9c454bdbd20"
    },
    "results/runs/V2s_trec_greedy_n256_s11.json": {
      "bytes": 137140,
      "sha256": "e7f1039922023a61a1443009e96f3c7345b2d2749df44985d84375da6707cc0d"
    },
    "results/runs/V2s_trec_greedy_n256_s12.json": {
      "bytes": 136340,
      "sha256": "7e285d761dc9d1cea9472ff5b05a99fe3cfe9343a60f7c2bfdb0cf570dd16a0d"
    },
    "results/runs/V2s_trec_greedy_n256_s13.json": {
      "bytes": 145750,
      "sha256": "3f503f932b8698fe78247feabf680cd68aac60199763584d4857931aff33872e"
    },
    "results/runs/V2s_trec_greedy_n256_s14.json": {
      "bytes": 136287,
      "sha256": "0d2693ac8cb4f77a85aa7e679bc45cb23290e1a103fa6f0478c83e5350599c24"
    },
    "results/runs/V2s_trec_greedy_n256_s15.json": {
      "bytes": 148292,
      "sha256": "3182d363d6b568764b3499b76ca41e892c4355334c178560e1ffb905af19cc8a"
    },
    "results/runs/V2s_trec_greedy_n64_s11.json": {
      "bytes": 113399,
      "sha256": "eaf79d8b0105eb4e628bce7dac1bd2d0b6bfe682c7ec8c7b096b1370c1e18424"
    },
    "results/runs/V2s_trec_greedy_n64_s12.json": {
      "bytes": 111947,
      "sha256": "4996b2d41106645421c76163595bf9c7bfd2010006f36c1c1113e7e8e60ff113"
    },
    "results/runs/V2s_trec_greedy_n64_s13.json": {
      "bytes": 140700,
      "sha256": "e6f6f5d609a57dda64336e60a570689b2610fa592e83904e42de5ca8d9fc452c"
    },
    "results/runs/V2s_trec_greedy_n64_s14.json": {
      "bytes": 110988,
      "sha256": "888e84657a4ecf56d262f6335c870bedb1696f74138e00118629bb504a9a3171"
    },
    "results/runs/V2s_trec_greedy_n64_s15.json": {
      "bytes": 130064,
      "sha256": "342f300c39c99d8d978b44f72aab5c113d82dd3693b4671131dc32695413db49"
    },
    "results/runs/V2s_trec_oracle_s11.json": {
      "bytes": 144558,
      "sha256": "bde515d47e3761fcb16d542f5d8123bb4397dad9003ca6c55bafeb5bedcf75fa"
    },
    "results/runs/V3q_banking77_greedy_n16_s11.json": {
      "bytes": 101809,
      "sha256": "b90527683e6b4e4475c591ee431392ae069a0d0dd07dd1c35466a299016e6c03"
    },
    "results/runs/V3q_banking77_greedy_n16_s12.json": {
      "bytes": 98815,
      "sha256": "ba4f08af5def9336e1527b4a14f0c1e7128860fed66f143512bea8484d3f4d43"
    },
    "results/runs/V3q_banking77_greedy_n16_s13.json": {
      "bytes": 98424,
      "sha256": "fb6fd1f32466c8de5b60e58dda33ec0381a9707517bc90aa4f3151015c64bf4d"
    },
    "results/runs/V3q_banking77_greedy_n16_s14.json": {
      "bytes": 98110,
      "sha256": "42416de9672347845169a3cf82edd94ecc0b92f926353a786a678cf9aced1249"
    },
    "results/runs/V3q_banking77_greedy_n256_s11.json": {
      "bytes": 124637,
      "sha256": "7412e6c59663ca80d26e2da9781a1876507ccda43661a8e17269bb5ab258e225"
    },
    "results/runs/V3q_banking77_greedy_n256_s12.json": {
      "bytes": 130920,
      "sha256": "e8211630e39ced976257dba0a4d5d477ef5a82323182c51713ae7c527fc79aaf"
    },
    "results/runs/V3q_banking77_greedy_n256_s13.json": {
      "bytes": 128160,
      "sha256": "bf5b8448bbbe361253a79540b52aaea22d92d56d27911c9e9e741a64fa6b5d84"
    },
    "results/runs/V3q_banking77_greedy_n256_s14.json": {
      "bytes": 130451,
      "sha256": "3cef0ffc843b089fc5730a2f58044ee2292e8b9e80fb7e67957451d12c6a192f"
    },
    "results/runs/V3q_banking77_greedy_n64_s11.json": {
      "bytes": 100267,
      "sha256": "5c696e3c4de1bfffe2d9fe417e004cca192a8eb534e0fbfa98368ae6bdb1e0af"
    },
    "results/runs/V3q_banking77_greedy_n64_s12.json": {
      "bytes": 109068,
      "sha256": "1ed4a571f2b8fdf266a94b36c79a3d1fb98bb51891e9273ba45c8c60cdc345df"
    },
    "results/runs/V3q_banking77_greedy_n64_s13.json": {
      "bytes": 109288,
      "sha256": "c3dd6d06bfeaafcfe0db69910fd57414517f9c8c0f7d26ce9b5036477004598d"
    },
    "results/runs/V3q_banking77_greedy_n64_s14.json": {
      "bytes": 101941,
      "sha256": "fbab44ba7479c30bd6a05e2ad7dfc4ad4ef7bdb216e491a6b1458820179ad0f3"
    },
    "results/runs/V3q_banking77_oracle_s11.json": {
      "bytes": 135156,
      "sha256": "9a14695c73039d1edff72cae2f5bebb07a751ab038d4b7cb5e84458bbfa77d3e"
    },
    "results/runs/V3q_trec_greedy_n16_s11.json": {
      "bytes": 98448,
      "sha256": "ef76468968c1e195bd0b704e0c63f98fa5c5308d65aef30dae2631dfaf917e21"
    },
    "results/runs/V3q_trec_greedy_n16_s12.json": {
      "bytes": 95277,
      "sha256": "68cafed8882db86d30179b056e60fe918f8db4755b76d23313a1865f0a872a26"
    },
    "results/runs/V3q_trec_greedy_n16_s13.json": {
      "bytes": 95672,
      "sha256": "7637d0526122d2dae4b0e05b09fa96902f61169cd00499e1f7298697a6cca508"
    },
    "results/runs/V3q_trec_greedy_n16_s14.json": {
      "bytes": 100398,
      "sha256": "0cef1533d17ce1635ae3a7cfe74a0e790bb7d87783bd6d07a6507dcf13933ea7"
    },
    "results/runs/V3q_trec_greedy_n256_s11.json": {
      "bytes": 130963,
      "sha256": "eff4b632c2496d617ee30d3d8852777fe68649c659c7e3c51233b39a5b47af7e"
    },
    "results/runs/V3q_trec_greedy_n256_s12.json": {
      "bytes": 127849,
      "sha256": "7fe1c875fd8a12ca6b71a9bf6a6edb6f06f24dcc70d117c0fffdcf28918f1e15"
    },
    "results/runs/V3q_trec_greedy_n256_s13.json": {
      "bytes": 126539,
      "sha256": "9ada14624abb3b7bcd4763f6b72c45c8e4b1928e5e17a7a24919eba40dbb1e77"
    },
    "results/runs/V3q_trec_greedy_n256_s14.json": {
      "bytes": 129512,
      "sha256": "07078bf452f05a16b7c5be5428a785eb086c0b1f58d64bc67dc72b4d0ce65261"
    },
    "results/runs/V3q_trec_greedy_n64_s11.json": {
      "bytes": 102925,
      "sha256": "238452ec47ad587579803cffa9e6d1849e3ac6eec6a910eaeb7c501e382266cf"
    },
    "results/runs/V3q_trec_greedy_n64_s12.json": {
      "bytes": 99807,
      "sha256": "2c29b668cf3d8248519821660fd29c1465a3a455c5afcb41a4a90f0da58d0a0f"
    },
    "results/runs/V3q_trec_greedy_n64_s13.json": {
      "bytes": 103629,
      "sha256": "41b6e3282e89ac41147e246b495b94c6f16d8e3d86c0a92c38c47af94742cea8"
    },
    "results/runs/V3q_trec_greedy_n64_s14.json": {
      "bytes": 109807,
      "sha256": "34fc14466b3ef54745ae98d5335ff57b6c2b75bb2386a6442e02c13ec353a052"
    },
    "results/runs/V3q_trec_oracle_s11.json": {
      "bytes": 138273,
      "sha256": "6b4ea2dea0d7b3fe8d062910efdeba513974e8b4c1068c742827165d9380b950"
    },
    "results/runs/pilot_trec.json": {
      "bytes": 24347,
      "sha256": "e77022d3901b81d807fbd7f6bdda37a7757c2ef12111c4685c50d4b16ef101d3"
    },
    "results/runs/pilot_trec_self.json": {
      "bytes": 23221,
      "sha256": "91abbb251c038896f15d090cceb5cc545adb7ad0eac1c33abcb6dd0eb214f144"
    }
  }
}


==> anc/winners_curse_supplement/tests/test_breeder_intervals.py <==
"""The plotted winner's-curse estimate and its bootstrap must use the same splits."""
from pathlib import Path
import sys
import unittest

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parents[1] / "code"))
from analyze_e1 import fresh_split_analysis, ratio_ci
from fig_breeder import plot_ratio_intervals
import matplotlib.pyplot as plt


class BreederIntervalTests(unittest.TestCase):
    def test_bootstrap_center_matches_reported_200_split_ratio(self):
        rng = np.random.default_rng(8)
        rows = []
        for generation, candidates in ((1, 2), (2, 3), (3, 4)):
            incumbent = rng.integers(0, 2, 300, dtype=np.int16)
            for _ in range(candidates):
                candidate = rng.integers(0, 2, 300, dtype=np.int16)
                rows.append(dict(run="test", gen=generation, cg=candidate, inc_g=incumbent))
        results = fresh_split_analysis(rows, n_list=(16, 32), reps=200)
        self.assertEqual(len(results), 2)
        for result in results:
            clusters = np.asarray(result["per_gen_excess"])
            self.assertEqual(clusters.shape, (3, 2))
            center, _, _ = ratio_ci(clusters)
            self.assertAlmostEqual(center, result["ratio"], places=12)

    def test_interval_endpoints_are_not_reflected_around_points(self):
        figure, axis = plt.subplots()
        try:
            # Deliberately put one point above and one below its interval.
            plot_ratio_intervals(axis, [0.3, 0.6], [0.9, -0.1], [[0.1, 0.2], [0.4, 0.5]], "C0", "o")
            segments = axis.collections[0].get_segments()
            np.testing.assert_allclose(segments[0], [[0.3, 0.1], [0.3, 0.2]])
            np.testing.assert_allclose(segments[1], [[0.6, 0.4], [0.6, 0.5]])
            np.testing.assert_allclose(axis.lines[0].get_ydata(), [0.9, -0.1])
        finally:
            plt.close(figure)

    def test_identical_candidates_have_finite_observable_estimate(self):
        scores = np.zeros(300, dtype=np.int16)
        rows = [dict(run="test", gen=1, cg=scores, inc_g=scores) for _ in range(4)]
        with np.errstate(all="raise"):
            result = fresh_split_analysis(rows, n_list=(16,), reps=3)[0]
        self.assertEqual(result["h2_obs"], 0.0)
        self.assertEqual(result["h2_obs_sd"], 0.0)


if __name__ == "__main__":
    unittest.main()


==> anc/winners_curse_supplement/tests/test_e1_edge_cases.py <==
"""Edge cases for the legacy centered diagnostic and empirical-effect predictor."""
from pathlib import Path
import sys
import unittest
import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parents[1] / "code"))
from analyze_e1 import fresh_split_analysis, nonparam_prediction, subsample_analysis


def row(selection, gold, incumbent_selection=None, gen=1):
    return dict(run="test", gen=gen, cd=np.asarray(selection, dtype=np.int16),
                inc_d=np.zeros(len(selection), dtype=np.int16) if incumbent_selection is None
                else np.asarray(incumbent_selection, dtype=np.int16),
                cg=np.asarray(gold, dtype=np.int16), inc_g=np.zeros(len(gold), dtype=np.int16))


class LegacyDiagnosticTests(unittest.TestCase):
    def test_centered_prediction_is_invariant_to_incumbent_noise(self):
        selection = [np.r_[np.ones(6), np.zeros(24)], np.r_[np.ones(18), np.zeros(12)]]
        gold = [np.r_[np.ones(30), np.zeros(270)], np.r_[np.ones(270), np.zeros(30)]]
        a = [row(d, g) for d, g in zip(selection, gold)]
        b = [row(d, g, np.tile([0, 1], 15)) for d, g in zip(selection, gold)]
        ma, pa = subsample_analysis(a, n_list=(10, 20), reps=20)
        mb, pb = subsample_analysis(b, n_list=(10, 20), reps=20)
        self.assertNotAlmostEqual(ma["v"], mb["v"], places=6)
        self.assertAlmostEqual(ma["vcc"], mb["vcc"], places=14)
        for x, y in zip(pa, pb):
            self.assertAlmostEqual(x["h2_pred"], y["h2_pred"], places=14)
            self.assertAlmostEqual(x["slope"], y["slope"], places=14)

    def test_singleton_does_not_enter_centered_regression(self):
        rows = [row(np.r_[np.ones(6), np.zeros(24)], np.r_[np.ones(30), np.zeros(270)]),
                row(np.r_[np.ones(18), np.zeros(12)], np.r_[np.ones(270), np.zeros(30)])]
        _, base = subsample_analysis(rows, n_list=(30,), reps=1)
        _, extra = subsample_analysis(rows + [row(np.ones(30), np.ones(300), gen=2)], n_list=(30,), reps=1)
        self.assertAlmostEqual(base[0]["slope"], 2.0)
        self.assertAlmostEqual(extra[0]["slope"], 2.0)

    def test_fresh_split_singleton_does_not_enter_centered_regression(self):
        rows = [row(np.zeros(30), np.r_[np.ones(30), np.zeros(270)]),
                row(np.zeros(30), np.r_[np.ones(270), np.zeros(30)])]
        base = fresh_split_analysis(rows, n_list=(32,), reps=20, seed=7)[0]
        extra = fresh_split_analysis(rows + [row(np.ones(30), np.ones(300), gen=2)],
                                     n_list=(32,), reps=20, seed=7)[0]
        # A singleton has no centered contrast, regardless of its raw effect.
        self.assertAlmostEqual(extra["slope"], base["slope"], places=14)
        self.assertAlmostEqual(extra["slope_sd"], base["slope_sd"], places=14)
        self.assertEqual(extra["per_gen_excess"], base["per_gen_excess"])
        self.assertEqual(extra["ratio"], base["ratio"])

    def test_fresh_split_requires_a_within_generation_contrast(self):
        with self.assertRaisesRegex(ValueError, "at least two candidates"):
            fresh_split_analysis([row(np.zeros(30), np.zeros(300))], n_list=(32,), reps=1)

    def test_zero_effect_spread_has_zero_true_selection_differential(self):
        a = np.r_[np.ones(150), np.zeros(150)]
        for b in (a, 1 - a):
            rows = [row(a[:30], a), row(b[:30], b)]
            with np.errstate(all="raise"):
                predicted = nonparam_prediction(rows, n_list=(8, 16), sims=100)
            self.assertEqual(predicted, {8: 0.0, 16: 0.0})

    def test_only_singletons_have_no_empirical_within_generation_distribution(self):
        rows = [row(np.zeros(30), np.zeros(300))]
        with self.assertRaisesRegex(ValueError, "at least two candidates"):
            nonparam_prediction(rows, n_list=(8,), sims=10)


if __name__ == "__main__":
    unittest.main()


==> anc/winners_curse_supplement/tests/test_gepa_rng.py <==
"""Prefix selection and order must not alter Monte Carlo model predictions."""
from pathlib import Path
import contextlib
import io
import json
import sys
import tempfile
import unittest
from unittest import mock

import numpy as np
sys.path.insert(0, str(Path(__file__).resolve().parents[1] / "code"))
import gepa_predict_val as prediction


class PrefixRandomStreamTests(unittest.TestCase):
    def test_standalone_combined_and_reversed_prefixes_are_identical(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            runs = root / "runs"
            runs.mkdir()
            for prefix, count in (("A", 3), ("B", 5)):
                for n in (16, 64):
                    for seed in (1, 2):
                        candidates = [dict(val_score=.2 + .1 * i,
                                           gold_acc=.2 + .05 * i * (n / 16) ** .2) for i in range(count)]
                        record = dict(run="fixture", candidates=candidates, best_idx=count - 1)
                        (runs / f"{prefix}_trec_n{n}_s{seed}.json").write_text(json.dumps(record), encoding="utf-8")
            vectors = [np.roll(np.r_[np.ones(8), np.zeros(8)], i) for i in range(4)]
            with mock.patch.object(prediction, "RES", str(root)), \
                 mock.patch.object(prediction, "RUNS", str(runs)), \
                 mock.patch.object(prediction, "logs", return_value={"fixture": "fixture.log"}), \
                 mock.patch.object(prediction, "val_vectors", return_value=vectors):
                def invoke(prefixes):
                    with mock.patch.object(sys, "argv", ["gepa_predict_val.py", *prefixes]), \
                         contextlib.redirect_stdout(io.StringIO()):
                        prediction.main()
                    return {prefix: json.loads((root / f"gepa_predict_val_{prefix}.json").read_text())
                            for prefix in prefixes}
                expected = {**invoke(["A"]), **invoke(["B"])}
                self.assertEqual(invoke(["A", "B"]), expected)
                self.assertEqual(invoke(["B", "A"]), expected)


if __name__ == "__main__":
    unittest.main()


==> anc/winners_curse_supplement/tests/test_gold_noise.py <==
"""Regression checks for removal of shared incumbent noise from within-generation spread."""
from pathlib import Path
import sys
import unittest
sys.path.insert(0, str(Path(__file__).resolve().parents[1] / "code"))
import numpy as np
from analyze_e1 import within_gold_noise


class GoldNoiseTests(unittest.TestCase):
    def test_identical_candidates_have_no_selection_noise(self):
        # The incumbent varies by item, but that shared component cannot distinguish candidates.
        candidates = np.tile([1, 0, 1, 1, 0, 0], (4, 1))
        incumbent = np.array([0, 1, 1, 0, 0, 1])
        differences = candidates - incumbent
        self.assertEqual(within_gold_noise(differences, {0: [0, 1, 2, 3]}), 0.0)
        self.assertGreater(np.mean(differences ** 2) - differences.mean() ** 2, 0.0)

    def test_changing_incumbent_does_not_change_within_noise(self):
        rng = np.random.default_rng(91)
        candidates = rng.binomial(1, .55, (7, 80))
        groups = {0: [0, 1, 2], 1: [3, 4, 5, 6]}
        shared = rng.binomial(1, .6, (1, 80))
        for weighting in ("dof", "candidates"):
            self.assertAlmostEqual(within_gold_noise(candidates, groups, weighting),
                                   within_gold_noise(candidates - shared, groups, weighting), places=14)

    def test_variable_pool_sizes_match_pairwise_noise_identity(self):
        rng = np.random.default_rng(27)
        candidates = rng.binomial(1, .5, (8, 100))
        groups = {0: [0, 1], 1: [2, 3, 4, 5, 6], 2: [7]}
        for weighting in ("dof", "candidates"):
            numer = denom = 0.0
            for indices in groups.values():
                if len(indices) < 2:
                    continue
                pairs = [np.var(candidates[a] - candidates[b]) / 2
                         for j, a in enumerate(indices) for b in indices[j + 1:]]
                weight = len(indices) - 1 if weighting == "dof" else len(indices)
                numer += weight * np.mean(pairs) / candidates.shape[1]
                denom += weight
            self.assertAlmostEqual(within_gold_noise(candidates, groups, weighting), numer / denom, places=14)


if __name__ == "__main__":
    unittest.main()


==> anc/winners_curse_supplement/tests/test_online_weighting.py <==
"""Closed-form regressions for heterogeneous candidate-pool noise weights."""
from pathlib import Path
import sys
import unittest

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parents[1] / "code"))
from audit_report import shrunk_gain
from online_causal import one


class OnlineWeightingTests(unittest.TestCase):
    def test_online_noise_uses_the_spreads_degrees_of_freedom(self):
        # K=2 then K=3. The first pool has zero candidate-pair noise. The
        # second has mean pair noise 5/48 and two degrees of freedom. Its
        # pooled spread is 19/72, so h = 1 - ((2/3)*(5/48)/4)/(19/72).
        candidates = np.array([[0, 0, 0, 0], [1, 1, 1, 1],
                               [0, 0, 0, 0], [1, 1, 0, 0], [1, 1, 1, 0]])
        rec = one(candidates, candidates, None,
                  [np.array([0, 1]), np.array([2, 3, 4])], np.arange(4), 4)
        self.assertAlmostEqual(rec[0, 0], 1.0, places=14)
        self.assertAlmostEqual(rec[1, 0], 71 / 76, places=14)
        self.assertAlmostEqual(rec[1, 1], 1 / 3, places=14)

    def test_audit_shrinkage_matches_the_variable_pool_closed_form(self):
        def candidate(bits, name):
            return {"dbits": bits, "h": name}

        record = {"args": {"n": 4}, "gens": [
            {"inc_dbits": "0000", "accepted": False,
             "cands": [candidate("0000", "a"), candidate("1111", "b")]},
            {"inc_dbits": "0000", "accepted": True, "accepted_h": "e",
             "cands": [candidate("0000", "c"), candidate("1100", "d"),
                       candidate("1110", "e")]},
            {},  # The reported incumbent precedes the last generation.
        ]}
        # Mean effect 5/12 plus h=71/76 times the winner's excess 1/3.
        self.assertAlmostEqual(shrunk_gain(record), 83 / 114, places=14)


if __name__ == "__main__":
    unittest.main()


==> anc/winners_curse_supplement/tests/test_theory.py <==
"""Regression checks for the illustrative item-level simulator (not empirical LLM data)."""
import importlib.util
from pathlib import Path
import unittest
from unittest.mock import patch

import numpy as np


spec = importlib.util.spec_from_file_location(
    "selection_theory", Path(__file__).resolve().parents[1] / "code" / "theory.py"
)
theory = importlib.util.module_from_spec(spec)
spec.loader.exec_module(theory)


class FixedTransitionRng:
    """Make the noisy selection set accept a candidate with proposed effect -0.1."""

    def random(self, shape):
        # The incumbent happens to fail every selection item. The candidate fixes each one.
        return np.full(shape, 0.9 if len(shape) == 2 else 0.0)

    def standard_normal(self, shape):
        # Default f=.1 gives mu=-.175, s=.175, hence delta=-.1.
        return np.full(shape, 3 / 7)


class ItemSimulatorTests(unittest.TestCase):
    def test_population_score_uses_realized_flip_probabilities(self):
        # q=.2, f=.1, delta=-.1 imply p_up=1/18 and p_down clipped to 1.
        # The candidate's population accuracy is .9/18 + .1*(1-1) = .05.
        with patch.object(theory.np.random, "default_rng", return_value=FixedTransitionRng()):
            gold, proxy = theory.simulate_items(1, 16, 1, reps=1)
        self.assertAlmostEqual(gold[-1, 0], 0.05)
        self.assertEqual(proxy[-1, 0], 1.0)

    def test_population_accuracy_stays_in_probability_range(self):
        for fresh in (False, True):
            for initial_accuracy in (0.0, 0.1, 0.9, 1.0):
                with self.subTest(fresh=fresh, f0=initial_accuracy), np.errstate(all="raise"):
                    gold, proxy = theory.simulate_items(
                        4, 16, 25, f0=initial_accuracy, fresh=fresh, reps=500, seed=0
                    )
                for trajectory in (gold, proxy):
                    self.assertTrue(np.isfinite(trajectory).all())
                    self.assertGreaterEqual(float(trajectory.min()), 0.0)
                    self.assertLessEqual(float(trajectory.max()), 1.0)

    def test_zero_discordance_cannot_change_population_accuracy(self):
        for initial_accuracy in (0.0, 0.1, 1.0):
            with np.errstate(all="raise"):
                gold, _ = theory.simulate_items(4, 16, 5, q=0, f0=initial_accuracy, reps=10)
            np.testing.assert_array_equal(gold, initial_accuracy)

    def test_invalid_probability_inputs_are_rejected(self):
        for key in ("q", "f0"):
            for value in (-0.1, 1.1, float("nan")):
                with self.subTest(key=key, value=value), self.assertRaises(ValueError):
                    theory.simulate_items(4, 16, 1, **{key: value})


if __name__ == "__main__":
    unittest.main()


==> anc/winners_curse_supplement/tests/test_unpack_data.py <==
"""Integrity checks for the compact package's lossless data restoration."""
import hashlib
import io
import json
from pathlib import Path
import sys
import tarfile
import tempfile
import unittest

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
from unpack_data import ensure_data


class UnpackDataTests(unittest.TestCase):
    def fixture(self, root):
        records = {'results/runs/example.json': b'{"recorded": [1, 0, 1]}\r\n',
                   'logs/runs/example.log': b'original log\n'}
        archive = root / 'scientific_data.tar.xz'
        with tarfile.open(archive, 'w:xz') as out:
            for name, data in records.items():
                member = tarfile.TarInfo(name)
                member.size = len(data)
                out.addfile(member, io.BytesIO(data))
        manifest = {'archive_sha256': hashlib.sha256(archive.read_bytes()).hexdigest(),
                    'files': {name: {'bytes': len(data), 'sha256': hashlib.sha256(data).hexdigest()}
                              for name, data in records.items()}}
        (root / 'scientific_data_manifest.json').write_text(json.dumps(manifest), encoding='utf8')
        return records

    def test_exact_roundtrip_and_repeat(self):
        with tempfile.TemporaryDirectory() as folder:
            root = Path(folder)
            records = self.fixture(root)
            self.assertEqual(ensure_data(root), len(records))
            for name, expected in records.items():
                self.assertEqual((root / name).read_bytes(), expected)
            self.assertEqual(ensure_data(root), 0)

    def test_modified_record_is_not_overwritten(self):
        with tempfile.TemporaryDirectory() as folder:
            root = Path(folder)
            records = self.fixture(root)
            ensure_data(root)
            target = root / next(iter(records))
            target.write_bytes(b'local edited record')
            with self.assertRaisesRegex(ValueError, 'Existing record differs'):
                ensure_data(root)
            self.assertEqual(target.read_bytes(), b'local edited record')

    def test_corrupt_payload_is_rejected_before_restore(self):
        with tempfile.TemporaryDirectory() as folder:
            root = Path(folder)
            self.fixture(root)
            with (root / 'scientific_data.tar.xz').open('ab') as out:
                out.write(b'corrupted')
            with self.assertRaisesRegex(ValueError, 'archive checksum mismatch'):
                ensure_data(root)
            self.assertFalse((root / 'results').exists())


==> anc/winners_curse_supplement/unpack_data.py <==
"""Restore the original scientific records from the losslessly compressed payload.

Uses only Python's standard library. Existing records are verified, never silently
overwritten. Reproduce.py calls ensure_data() automatically; this script can also
be run before invoking an individual analysis module.
"""
import hashlib
import json
from pathlib import Path, PurePosixPath
import tarfile
import tempfile


def digest(path):
    h = hashlib.sha256()
    with path.open('rb') as f:
        for block in iter(lambda: f.read(1024 * 1024), b''):
            h.update(block)
    return h.hexdigest()


def ensure_data(root=None):
    root = Path(root) if root is not None else Path(__file__).resolve().parent
    root = root.resolve()
    manifest = json.loads((root / 'scientific_data_manifest.json').read_text(encoding='utf8'))
    files = manifest['files']
    targets, missing = {}, set()
    for name, info in files.items():
        parts = PurePosixPath(name)
        if (parts.is_absolute() or '..' in parts.parts or '\\' in name or ':' in name
                or not parts.parts or parts.parts[0] not in {'data', 'logs', 'results'}):
            raise ValueError(f'Invalid scientific-data path: {name}')
        target = root.joinpath(*parts.parts)
        if not target.resolve().is_relative_to(root):
            raise ValueError(f'Scientific-data path escapes package: {name}')
        targets[name] = target
        if target.exists():
            if not target.is_file() or target.stat().st_size != info['bytes'] or digest(target) != info['sha256']:
                raise ValueError(f'Existing record differs from the released record: {name}. Use a fresh extraction.')
        else:
            missing.add(name)
    if not missing:
        print(f'Verified {len(files)} scientific files; no unpacking needed.', flush=True)
        return 0
    payload = root / 'scientific_data.tar.xz'
    if digest(payload) != manifest['archive_sha256']:
        raise ValueError('Scientific-data archive checksum mismatch; extract the submission ZIP again.')
    restored, seen = 0, set()
    with tarfile.open(payload, 'r:xz') as archive:
        for member in archive:
            name = member.name
            if name not in files or name in seen or not member.isfile() or member.size != files[name]['bytes']:
                raise ValueError(f'Unexpected scientific-data archive member: {name}')
            seen.add(name)
            if name not in missing:
                continue
            target = targets[name]
            target.parent.mkdir(parents=True, exist_ok=True)
            h = hashlib.sha256()
            temporary = None
            try:
                with archive.extractfile(member) as src, tempfile.NamedTemporaryFile(
                        dir=target.parent, prefix='.unpack-', delete=False) as dst:
                    temporary = Path(dst.name)
                    for block in iter(lambda: src.read(1024 * 1024), b''):
                        h.update(block)
                        dst.write(block)
                if h.hexdigest() != files[name]['sha256']:
                    raise ValueError(f'Restored record checksum mismatch: {name}')
                temporary.replace(target)
                restored += 1
            finally:
                if temporary is not None and temporary.exists():
                    temporary.unlink()
    if seen != set(files):
        raise ValueError('Scientific-data archive is missing records.')
    print(f'Restored {restored} scientific files, verified byte for byte by SHA-256.', flush=True)
    return restored


if __name__ == '__main__':
    ensure_data()

